The GIT Boundary of Quintic Threefolds

We determine the strictly semistable boundary of the GIT compactification of quintic threefolds for the natural $\mathrm{SL}(5)$-action on $\mathbb{P}(\mathrm{Sym}^5\mathbb{C}^5)$. Using the Hilbert--Mumford criterion and exact integer linear algebra, we enumerate thirty-eight maximal strictly semistable monomial supports up to coordinate permutation. After taking S-equivalence into account, their images in the GIT quotient reduce to twenty-one families, and we prove that these are precisely the irreducible components of the GIT boundary, with dimensions ranging from $1$ to $24$. Version 1 incorrectly identified the thirty-eight maximal supports with thirty-eight irreducible boundary components by overlooking S-equivalence; that claim is withdrawn and replaced by the twenty-one-component classification proved here. Four components recover Lakhani's first-level families and seventeen are additional components. For each component we construct a general polystable normal form and determine its generic connected projective stabilizer. Pairwise nonconjugacy of the resulting one-dimensional tori, together with Luna's etale slice theorem, excludes containments between distinct components. We also describe the singularities of general closed-orbit representatives. Their isolated singularities fall into exactly eleven weighted-homogeneous local families whose normalized weights occur in Yonemura's list, and every component has global minimal exponent $1$, the critical value $(n+1)/d$ for quintic hypersurfaces in $\mathbb{P}^4$.

==> anc/README.txt <==
THE GIT BOUNDARY OF QUINTIC THREEFOLDS
Computational ancillary files for arXiv
=====================================

Companion code for Yasutaka Shibata,
"The GIT Boundary of Quintic Threefolds".

This package contains the finite computations for Section 2 (Proposition 2.5
and all 38 rows of Table 5) and Section 6 (the 21 component representatives,
using Tables 7 and 8). The manuscript itself is not included.

The mathematical implementations, reference data, certificate data, and tests
are the same as in the companion GitHub package. Only documentation, the
Section 2 documentation filename in its module docstring, and the Section 6
file inventory/checksums were adjusted for this distribution. Git-specific
files were omitted. No executable computation or test was changed.

QUICK START
-----------

Keep the complete directory tree. Work in the directory containing this
README.txt, run_all.py, section2/, and section6/. In the submitted article
source this directory is named anc; the programs do not require that name.
Do not move only the individual program files out of their section directories.

Python 3.10 or newer is required. Section 2 and the main Section 6 modular
verifier use only the standard library. The complete checks additionally need
SymPy 1.14.0 and mpmath 1.3.0, pinned in section6/requirements.txt and included
by the root requirements.txt. SageMath is not required.

Linux or macOS, from the directory containing this README.txt:

    python3 -m venv .venv
    .venv/bin/python -m pip install -r requirements.txt
    .venv/bin/python run_all.py

Windows PowerShell, from the same directory:

    py -3 -m venv .venv
    .\.venv\Scripts\python.exe -m pip install -r requirements.txt
    .\.venv\Scripts\python.exe run_all.py

No environment activation is needed for these commands. An existing environment
with the pinned dependencies can instead run:

    python run_all.py

No network access is needed after dependency installation. A successful complete
run ends with:

    PASS: ALL CHECKS (Sections 2 and 6, including launcher tests).

WHAT THE COMPLETE RUN CHECKS
---------------------------

The root launcher runs its 18 orchestration tests, recomputes Section 2 in a new
temporary directory, compares all seven deterministic output files byte for
byte with the archived reference files, and compares all non-runtime fields of
verification.json. It then runs the 12 Section 2 regression tests normally and
with Python's -O option.

For Section 6 it verifies the file checksums, all 21 modular certificates, both
exact rational-rank methods, the integer-determinant/kernel-line audit,
byte-identical certificate regeneration, and all 155 Section 6 regression tests.
A failed check stops the run and produces a nonzero exit status.

Expected mathematical results:

    Degree-five monomials in five variables:                 126
    Three-element subsets examined:                     325,500
    Rank-four triples:                                  309,150
    Distinct candidate supports:                         29,760
    Maximal supports before the S5 quotient:               3,350
    S5-orbits / Table 5 rows:                                 38
    Section 6 component representatives:                      21
    Rank of each Section 6 augmented action matrix:           24

The mathematical decisions use exact integer, finite-field, and rational
arithmetic, not floating-point rank estimates. Timestamps, interpreter versions,
and timings are runtime metadata and may differ between runs.

REPEATED RUNS AND SAVING RESULTS
-------------------------------

The root launcher uses a new temporary directory for each Section 2 computation
and removes it when finished or after a handled failure. It never overwrites
section2/verified_output/ or a user's saved results. The section checks also use
temporary files as needed. Python may create __pycache__ directories.

To run Section 2 alone, without any third-party packages:

    python3 run_all.py --section 2

To run all Section 6 checks alone, using an environment with the dependencies:

    python run_all.py --section 6

These selected-section runs report SELECTED CHECKS ONLY, not a full-package PASS.
The main Section 6 modular verifier can also run without third-party packages:

    python3 section6/filter2_stabilizer.py

To retain newly generated Section 2 results, use a NEW output directory:

    python3 section2/GIT_quintic_threefold.sage --output-dir results/section2

To save a Section 6 modular report, use a NEW filename:

    python3 section6/filter2_stabilizer.py --output results/section6-modular.json

On Windows use py -3 or the selected virtual-environment interpreter instead of
python3. On all platforms use the appropriate installed interpreter for python.

The default Section 2 output directory is quintic_threefold_output/, relative
to the current working directory. It is deliberately absent from this package.
A second direct run to an existing destination is refused. Choose a new
--output-dir, or explicitly add --overwrite to replace this script's result
files. Never use section2/verified_output/ as an output destination. Section 6
reports likewise do not silently overwrite existing files.

FILES AND FURTHER INSTRUCTIONS
-----------------------------

    README.txt              This English plain-text entry point.
    requirements.txt        Includes the pinned Section 6 dependencies.
    run_all.py              Repeatable launcher for both sections.
    tests/                  Launcher and reference-comparison tests.
    section2/README.txt      Enumeration details, commands, and output formats.
    section2/               Enumeration source, tests, and reference dataset.
    section6/README.txt      Certificate checks, commands, and mathematical scope.
    section6/               Verifiers, certificates, tests, and integrity tools.

Open each README.txt with a text editor; no Markdown viewer is required.
Paths in this document are relative to the directory containing this file.

section6/MANIFEST.txt and section6/SHA256SUMS.txt cover Section 6 ONLY, not the
whole ancillary package. They were refreshed after its README was renamed.
Checksums detect changes relative to the supplied list, not authenticity if
both data and checksums can be replaced. Section 2 reference data are checked
by recomputation in the root launcher. Preserve all reference bytes, including
the original CRLF line endings in section2/verified_output/table5.csv.

ARXIV SUBMISSION AND RETRIEVAL
-----------------------------

For the submitting author: extract the supplied ancillary ZIP and place its
anc directory next to the main TeX source. Include that complete anc directory
in the article's ZIP or tar.gz submission. Example archive paths:

    main.tex
    ... other files required to compile the article ...
    anc/README.txt
    anc/requirements.txt
    anc/run_all.py
    anc/tests/...
    anc/section2/...
    anc/section6/...

The supplied ZIP contains only ancillary files; it is not a complete article
submission. There is no additional project folder above anc in this ZIP.
Do not put this ZIP inside anc, flatten the section directories, or place the
manuscript's TeX sources inside anc. Use the clean distributed files for upload;
do not include virtual environments, caches, or generated local results.

For readers: obtain the complete article source download to keep all program
files and their directory structure together. Locate the directory containing
this README.txt and run the quick-start commands there. Individual ancillary
file downloads are also useful for reading or inspecting a particular file.

arXiv ancillary files accompany a particular article version; they cannot be
updated independently of that version. The feature is supported for TeX /
PDFLaTeX source submissions, not PDF-only submissions. Official guidance:

    https://info.arxiv.org/help/ancillary_files.html
    https://info.arxiv.org/help/tar.html

Guidance checked on September 6, 2026. Submission requirements can change.

VALIDATION AND SCOPE
--------------------

This ancillary package was extracted and checked on Linux with Python 3.13.5,
SymPy 1.14.0, and mpmath 1.3.0. The recorded validation used the installed pinned
dependencies; a fresh download/install from the package index was not tested.
Windows, macOS, SageMath, and other Python versions were not executed in this
validation. These operating-system commands are provided for convenience.
No arXiv upload or server-side submission processing was performed.

These programs verify finite computations used in the manuscript. They do not
independently establish the geometric closed-orbit arguments, the quotient-
component theorem, Luna's theorem, or the singularity catalog. A successful run
is not a formal verification of every line of the manuscript. In particular,
Section 6 test specializations are not asserted to be generic, smooth, or
polystable.


==> anc/requirements.txt <==
-r section6/requirements.txt


==> anc/run_all.py <==
#!/usr/bin/env python3
"""Run the existing Section 2 and Section 6 checks without replacing user results.

Section 2 is recomputed in a new temporary directory on every invocation.
The mathematical implementations and reference certificates are not modified.
"""
from __future__ import annotations

import argparse
import importlib
import json
import platform
import subprocess
import sys
import tempfile
from pathlib import Path
from typing import Sequence

HERE = Path(__file__).resolve().parent
DETERMINISTIC_OUTPUTS = (
    "indexset.m",
    "normalVectors.m",
    "maximalNormalVectors.m",
    "maximalList.m",
    "zeroWeightList.m",
    "table5.csv",
    "enumeration_certificate.json",
)
RUNTIME_FIELDS = ("created_utc", "python_version", "seconds_through_verification")


def run(*arguments: str) -> None:
    """Use the current interpreter, a fixed working directory, and no shell."""
    command = [sys.executable, *arguments]
    print("\n+ " + " ".join(repr(arg) for arg in command), flush=True)
    subprocess.run(command, cwd=HERE, check=True)


def compare_section2(output: Path, reference: Path) -> None:
    """Compare exact files and all report fields except runtime metadata."""
    for name in DETERMINISTIC_OUTPUTS:
        if (output / name).read_bytes() != (reference / name).read_bytes():
            raise ValueError(f"Section 2 reference mismatch: {name}")
    reports = []
    for directory in (output, reference):
        report = json.loads((directory / "verification.json").read_text(encoding="utf-8"))
        if not isinstance(report, dict):
            raise ValueError("Section 2 verification.json must be an object")
        for field in RUNTIME_FIELDS:
            report.pop(field, None)
        reports.append(report)
    if reports[0] != reports[1]:
        raise ValueError("Section 2 verification.json differs beyond runtime metadata")
    print("PASS: all 7 deterministic Section 2 files match the reference bytes; "
          "non-runtime report fields also agree.", flush=True)


def check_section2() -> None:
    section = HERE / "section2"
    with tempfile.TemporaryDirectory(prefix="quintic-section2-") as temporary:
        output = Path(temporary) / "results"
        run(str(section / "GIT_quintic_threefold.sage"), "--output-dir", str(output))
        compare_section2(output, section / "verified_output")
        run(str(section / "test_GIT_quintic_threefold.py"), "--results", str(output))
        run("-O", str(section / "test_GIT_quintic_threefold.py"), "--results", str(output))
    print("PASS: SECTION 2 CHECKS (fresh enumeration and both regression runs).", flush=True)


def check_section6() -> None:
    run(str(HERE / "section6" / "run_all.py"))


def main(argv: Sequence[str] | None = None) -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--section", choices=("all", "2", "6"), default="all",
                        help="checks to run (default: all)")
    args = parser.parse_args(argv)
    if sys.version_info < (3, 10):
        print("FAIL: Python 3.10 or newer is required.", file=sys.stderr)
        return 2
    if args.section in ("all", "6"):
        try:
            importlib.import_module("sympy")
        except ImportError as exc:
            print(f"FAIL: SymPy could not be imported ({exc}).\n"
                  f'Install dependencies with "{sys.executable}" -m pip install '
                  f'-r "{HERE / "requirements.txt"}"', file=sys.stderr)
            return 2
    print(f"Quintic threefold checks; Python {platform.python_version()}; "
          f"{platform.system()}; selection={args.section}", flush=True)
    try:
        run(str(HERE / "tests" / "test_run_all.py"))
        if args.section in ("all", "2"):
            check_section2()
        if args.section in ("all", "6"):
            check_section6()
        if args.section == "all":
            print("\nPASS: ALL CHECKS (Sections 2 and 6, including launcher tests).")
        else:
            print(f"\nPASS: SELECTED CHECKS ONLY (Section {args.section}; launcher tests included).")
        return 0
    except subprocess.CalledProcessError as exc:
        print(f"FAIL: a verification subprocess exited with code {exc.returncode}.", file=sys.stderr)
        return 1
    except (OSError, ValueError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1
    except KeyboardInterrupt:
        print("Interrupted; the checks did not complete.", file=sys.stderr)
        return 130


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/section2/GIT_quintic_threefold.sage <==
#!/usr/bin/env sage
# -*- coding: utf-8 -*-
"""Exact enumeration of maximal strictly T-semistable quintic supports.

Supplementary code for Yasutaka Shibata,
"The GIT Boundary of Quintic Threefolds", Section 2.2:
Enumeration algorithm, Proposition 2.5, and Table 5.

Usage:
    sage GIT_quintic_threefold.sage
    sage GIT_quintic_threefold.sage --output-dir quintic_results
    sage -python GIT_quintic_threefold.sage --output-dir quintic_results
    python3 GIT_quintic_threefold.sage --output-dir quintic_results

The script is self-contained and requires Python 3.10 or newer. Its
mathematical computations use arbitrary-precision integers and the Python
standard library. No external data files or cached results are read.

The exponent set consists of the degree-five monomials in five variables.
Every three-element subset is examined using exact cofactors. Both signs
of each normal are included, and the full S5-closed collection of supports
is constructed before inclusion-maximal supports are extracted. The
resulting supports are decomposed into S5-orbits and checked against all
38 rows of Table 5.

The reference table is used only after enumeration, for verification and
output numbering. It is not used to generate or prune candidates.

Scope: maximal strictly T-semistable full monomial supports for the fixed
maximal torus. The later quotient-component, stabilizer, normal-form,
polystability, and singularity calculations are not performed here.
See README.txt for the algorithm, output formats, and reproducibility notes.
"""

# Explicit builtin imports preserve Python numeric types in a Sage namespace.
# In particular, timing values must be builtin floats for JSON serialization.
# ONE and ZERO keep bitmasks as Python integers under the Sage preparser.
from builtins import float, int, round, sum
import argparse
import csv
import json
import platform
import sys
from datetime import datetime, timezone
from itertools import combinations, permutations
from math import comb, gcd
from pathlib import Path
from time import perf_counter
from typing import Dict, Iterable, List, Optional, Sequence, Tuple

ZERO = int(0)
ONE = int(1)
DIM = int(5)                 # Number of variables, not the projective dimension.
DEGREE = int(5)
ETA = (ONE,) * DIM
VERSION = "1.0.2"
Normal = Tuple[int, int, int, int, int]

# Table 5 of the companion manuscript; used only for validation and numbering.
REFERENCE_TABLE5 = [
    ((36, 1, -4, -9, -24), 58),
    ((27, 2, -3, -8, -18), 59),
    ((3, 0, 0, -1, -2), 62),
    ((24, 9, -6, -11, -16), 62),
    ((21, 6, -4, -9, -14), 62),
    ((18, 3, -2, -7, -12), 62),
    ((5, 1, 0, -2, -4), 63),
    ((4, 2, -1, -2, -3), 63),
    ((19, 4, -1, -6, -16), 64),
    ((12, 2, -3, -3, -8), 64),
    ((14, 4, -1, -6, -11), 65),
    ((13, 8, -2, -7, -12), 66),
    ((3, 2, 0, -2, -3), 67),
    ((4, 1, 0, -1, -4), 67),
    ((9, 4, -1, -6, -6), 68),
    ((3, 2, 1, -2, -4), 69),
    ((12, 7, 2, -8, -13), 69),
    ((4, 2, 0, -1, -5), 69),
    ((2, 1, 0, -1, -2), 69),
    ((8, 3, -2, -2, -7), 69),
    ((16, 11, 6, -9, -24), 70),
    ((16, 6, 1, -4, -19), 70),
    ((4, -1, -1, -1, -1), 70),
    ((14, 9, 4, -6, -21), 71),
    ((11, 6, 1, -4, -14), 71),
    ((24, 9, 4, -1, -36), 73),
    ((18, 8, 3, -2, -27), 73),
    ((12, 7, 2, -3, -18), 73),
    ((6, 1, 1, -4, -4), 73),
    ((6, 6, 1, -4, -9), 73),
    ((7, 2, 2, -3, -8), 74),
    ((3, 3, -2, -2, -2), 75),
    ((2, 1, 0, 0, -3), 76),
    ((8, 3, 3, -2, -12), 76),
    ((4, 4, -1, -1, -6), 76),
    ((1, 0, 0, 0, -1), 80),
    ((2, 2, 2, -3, -3), 81),
    ((1, 1, 1, 1, -4), 91),
]
REFERENCE_TABLE5 = [(tuple(map(int, r)), int(n)) for r, n in REFERENCE_TABLE5]
EXPECTED_COUNTS = {
    "monomials": int(126),
    "triples": int(325500),
    "rank4_triples": int(309150),
    "candidate_supports": int(29760),
    "maximal_supports": int(3350),
    "maximal_S5_orbits": int(38),
}
OUTPUT_NAMES = (
    "indexset.m", "normalVectors.m", "maximalNormalVectors.m",
    "maximalList.m", "zeroWeightList.m", "table5.csv",
    "enumeration_certificate.json", "verification.json",
)


class VerificationError(RuntimeError):
    """An exact internal check or a comparison with the manuscript failed."""


def require(condition: bool, message: str) -> None:
    # Do not use assert: verification must also run under python -O.
    if not condition:
        raise VerificationError(message)


def check_runtime_compatibility() -> None:
    """Fail before enumeration if timing metadata cannot be serialized.

    Explicit builtins above must override Sage's automatically imported round.
    Floating-point arithmetic is used only for timing, never for GIT decisions.
    """
    seconds = round(float("1.23456789"), int(6))
    require(type(seconds) is float,
            "Timing metadata must use Python's builtin float/round, not Sage RDF.")
    json.dumps({"seconds_through_verification": seconds}, allow_nan=False)


def weak_compositions(n: int, k: int) -> Iterable[Tuple[int, ...]]:
    """Nonnegative k-tuples with sum n, in increasing lexicographic order."""
    if k == ONE:
        yield (n,)
        return
    for a in range(n + ONE):
        for tail in weak_compositions(n - a, k - ONE):
            yield (a,) + tail


def generate_index_set() -> List[Normal]:
    """Generate I once. No external indexset.m is ever consulted."""
    require(DIM == int(5) and DEGREE == int(5),
            "This implementation is specialized to five variables and degree five.")
    return list(weak_compositions(DEGREE, DIM))


def primitive_unsigned(r: Sequence[int]) -> Optional[Normal]:
    """Primitive representative modulo sign, without permuting coordinates."""
    r = tuple(map(int, r))
    g = gcd(*r)
    if not g:
        return None
    if next(x for x in r if x) < ZERO:
        g = -g
    return tuple(x // g for x in r)


def dominant(r: Sequence[int]) -> Normal:
    """Move an oriented normal into the dominant Weyl chamber; preserve sign."""
    return tuple(sorted(r, reverse=True))


def cofactor_normal(a: Sequence[int], b: Sequence[int],
                    c: Sequence[int]) -> Normal:
    """Exact kernel computation for the 3 x 4 matrix with rows a,b,c.

    For an exponent u put D(u)=(u0-u4,...,u3-u4). Eliminating
    r4=-(r0+r1+r2+r3) transforms r.u=0 into D(u).(r0,...,r3)=0.
    Thus rank([ETA; u; v; w])=4 iff the 3 x 4 matrix of D-rows has
    rank 3, iff at least one of its four 3 x 3 minors is nonzero.

    The alternating minors form its kernel vector. Appending minus their
    sum gives a normal to [ETA; u; v; w]. A zero result means rank < 4.
    All computations here are exact integer operations.
    """
    p01 = b[0] * c[1] - b[1] * c[0]
    p02 = b[0] * c[2] - b[2] * c[0]
    p03 = b[0] * c[3] - b[3] * c[0]
    p12 = b[1] * c[2] - b[2] * c[1]
    p13 = b[1] * c[3] - b[3] * c[1]
    p23 = b[2] * c[3] - b[3] * c[2]
    s0 = a[1] * p23 - a[2] * p13 + a[3] * p12
    s1 = -a[0] * p23 + a[2] * p03 - a[3] * p02
    s2 = a[0] * p13 - a[1] * p03 + a[3] * p01
    s3 = -a[0] * p12 + a[1] * p02 - a[2] * p01
    return (s0, s1, s2, s3, -s0 - s1 - s2 - s3)


def enumerate_hyperplanes(indexset: Sequence[Normal], progress_interval: int):
    """Step 1: enumerate all triples and retain a witness for each hyperplane."""
    differences = [tuple(u[i] - u[4] for i in range(DIM - ONE))
                   for u in indexset]
    hyperplanes = {}
    rank4 = ZERO
    total = comb(len(indexset), int(3))
    processed = ZERO
    for processed, (i, j, k) in enumerate(
            combinations(range(len(indexset)), int(3)), ONE):
        raw = cofactor_normal(differences[i], differences[j], differences[k])
        r = primitive_unsigned(raw)
        if r is not None:
            rank4 += ONE
            require(sum(r) == ZERO, "Normal does not have trace zero.")
            for u in (indexset[i], indexset[j], indexset[k]):
                require(sum(x * y for x, y in zip(r, u)) == ZERO,
                        "Cofactor normal is not orthogonal to its witness triple.")
            hyperplanes.setdefault(r, (i, j, k))
        if progress_interval and processed % progress_interval == ZERO:
            print("[Step 1] {:,}/{:,} triples; {:,} rank 4; {:,} hyperplanes".format(
                processed, total, rank4, len(hyperplanes)), flush=True)
    return hyperplanes, processed, rank4


def support_masks(r: Sequence[int], indexset: Sequence[Normal]) -> Tuple[int, int]:
    """Return exact bitmasks for I(r)>=0 and I(r)=0. Bit i means indexset[i]."""
    nonnegative, zero = ZERO, ZERO
    r0, r1, r2, r3, r4 = r
    for i, (a, b, c, d, e) in enumerate(indexset):
        weight = r0 * a + r1 * b + r2 * c + r3 * d + r4 * e
        if weight >= ZERO:
            bit = ONE << i
            nonnegative |= bit
            if weight == ZERO:
                zero |= bit
    return nonnegative, zero


def bit_indices(mask: int) -> Iterable[int]:
    """Yield set-bit indices, in increasing order."""
    while mask:
        bit = mask & -mask
        yield bit.bit_length() - ONE
        mask -= bit


def construct_candidates(hyperplanes: Dict, indexset: Sequence[Normal]):
    """Steps 2-3: include both signs, form S5 closure, and deduplicate supports.

    Dominant normals are only temporary orbit seeds. Every coordinate
    permutation is reinstated before a single containment test is made.
    Distinct normals may define the same support; deduplication uses masks,
    not equality of normals. Retain a deterministic defining normal per mask.
    """
    dominant_normals = sorted({dominant(signed)
                              for r in hyperplanes
                              for signed in (r, tuple(-x for x in r))})
    candidates = {}
    oriented_normal_count = ZERO
    for r in dominant_normals:
        for permuted in sorted(set(permutations(r))):
            oriented_normal_count += ONE
            mask, _ = support_masks(permuted, indexset)
            old = candidates.get(mask)
            if old is None or permuted < old:
                candidates[mask] = permuted
    return dominant_normals, candidates, oriented_normal_count


def inclusion_maximal(candidates: Iterable[int], number_of_monomials: int):
    """Step 4a: extract maxima before quotienting the support collection by S5.

    Process distinct supports in decreasing cardinality. A later support
    cannot properly contain an earlier one. For each monomial, a bitset
    records which already-retained maxima contain it. Intersecting those
    bitsets finds exactly the retained maxima that contain the candidate.

    Return the maxima and, for every candidate, a containing maximum.
    This acceleration changes neither the collection nor the inclusion test.
    """
    ordered = sorted(set(candidates), key=lambda m: (-m.bit_count(), m))
    maxima = []
    containing = [ZERO] * number_of_monomials
    all_maxima = ZERO
    witnesses = {}
    for mask in ordered:
        possible = all_maxima
        for i in bit_indices(mask):
            possible &= containing[i]
            if not possible:
                break
        if possible:
            j = (possible & -possible).bit_length() - ONE
            witnesses[mask] = maxima[j]
        else:
            new_bit = ONE << len(maxima)
            all_maxima |= new_bit
            maxima.append(mask)
            witnesses[mask] = mask
            for i in bit_indices(mask):
                containing[i] |= new_bit
    return maxima, witnesses


def permutation_maps(indexset: Sequence[Normal]):
    """Action convention: (p.u)[i] = u[p[i]], used for both u and r."""
    lookup = {u: i for i, u in enumerate(indexset)}
    maps = []
    for p in permutations(range(DIM)):
        maps.append(tuple(lookup[tuple(u[j] for j in p)] for u in indexset))
    return maps


def permute_mask(mask: int, mapping: Sequence[int]) -> int:
    result = ZERO
    for i in bit_indices(mask):
        result |= ONE << mapping[i]
    return result


def decompose_orbits(maxima: Sequence[int], candidates: Dict[int, Normal],
                     indexset: Sequence[Normal], maps: Sequence[Sequence[int]]):
    """Step 4b: decompose supports, rather than normal tuples, into S5-orbits."""
    maximal_set = set(maxima)
    remaining = set(maxima)
    orbits = []
    while remaining:
        seed = min(remaining)
        orbit = {permute_mask(seed, mapping) for mapping in maps}
        require(orbit <= remaining,
                "Maximal supports are not S5-closed, or orbit decomposition overlaps.")
        r = min(dominant(candidates[m]) for m in orbit)
        support, zero = support_masks(r, indexset)
        require(support in orbit and support in maximal_set,
                "Dominant representative does not define a support in its orbit.")
        orbits.append({"normal": r, "support": support, "zero": zero,
                       "members": sorted(orbit), "orbit_size": len(orbit)})
        remaining.difference_update(orbit)
    return orbits


def verify_enumeration(indexset, hyperplanes, candidates, maxima, witnesses,
                       orbits, counts):
    """Check closure, coverage, and antichain; then compare with the manuscript.

    Coverage + antichain + membership prove the computed maxima are exactly
    the inclusion-maximal elements of the candidate collection. The pairwise
    antichain check deliberately does not use the extraction algorithm.
    """
    eta_bit = ONE << indexset.index(ETA)
    candidate_set, maximal_set = set(candidates), set(maxima)
    require(maximal_set <= candidate_set, "A maximum is not a candidate.")
    require(set(witnesses) == candidate_set, "Missing containment certificates.")
    for mask, r in candidates.items():
        require(sum(r) == ZERO and gcd(*r) == ONE, "Nonprimitive or non-SL(5) normal.")
        require(primitive_unsigned(r) in hyperplanes,
                "Candidate normal is not generated by the exhaustive triple enumeration.")
        computed, zero = support_masks(r, indexset)
        require(computed == mask and bool(zero & eta_bit),
                "Incorrect support or missing barycenter.")
        require(support_masks(tuple(-x for x in r), indexset)[0] in candidate_set,
                "The opposite half-space is missing.")
        superset = witnesses[mask]
        require(superset in maximal_set and (mask & superset) == mask,
                "Incorrect maximal-superset certificate.")

    # Adjacent transpositions generate S5, so these four checks prove closure.
    lookup = {u: i for i, u in enumerate(indexset)}
    for j in range(DIM - ONE):
        p = list(range(DIM))
        p[j], p[j + ONE] = p[j + ONE], p[j]
        mapping = tuple(lookup[tuple(u[t] for t in p)] for u in indexset)
        for mask in candidates:
            require(permute_mask(mask, mapping) in candidate_set,
                    "Candidate collection is not S5-closed.")
    for a, b in combinations(maxima, int(2)):
        intersection = a & b
        require(intersection != a and intersection != b,
                "Two retained maxima are comparable.")

    all_members = [m for row in orbits for m in row["members"]]
    require(len(all_members) == len(set(all_members)) and set(all_members) == maximal_set,
            "S5-orbits do not partition the maximal support collection.")
    for row in orbits:
        r = row["normal"]
        require(dominant(r) == r and sum(r) == ZERO and gcd(*r) == ONE,
                "Invalid reduced dominant representative.")
        require(row["zero"] & eta_bit != ZERO,
                "Missing barycenter in a maximal zero-weight support.")

    for name, expected in EXPECTED_COUNTS.items():
        require(counts[name] == expected,
                "Proposition 2.5 mismatch: {} = {}, expected {}.".format(
                    name, counts[name], expected))
    actual = {(row["normal"], row["support"].bit_count()) for row in orbits}
    expected = set(REFERENCE_TABLE5)
    require(actual == expected,
            "Table 5 mismatch. Missing: {}; extra: {}.".format(
                sorted(expected - actual), sorted(actual - expected)))
    require(len(actual) == len(orbits), "Repeated Table 5 representative.")

    # Only now use Table 5 to assign the paper's k-labels.
    by_normal = {row["normal"]: row for row in orbits}
    result = []
    for k, (r, _) in enumerate(REFERENCE_TABLE5, ONE):
        row = dict(by_normal[r])
        row["k"] = k
        result.append(row)
    return result


def mathematica_list(obj) -> str:
    """Serialize nested integer lists as bare Mathematica lists (Get-compatible)."""
    if isinstance(obj, (list, tuple)):
        return "{" + ", ".join(mathematica_list(x) for x in obj) + "}"
    return str(int(obj))


def atomic_text(path: Path, text: str) -> None:
    temporary = path.with_name(path.name + ".tmp")
    temporary.write_text(text, encoding="utf-8")
    temporary.replace(path)


def save_outputs(outdir, indexset, hyperplanes, dominant_normals, candidates,
                 maxima, witnesses, orbits, counts, elapsed):
    """Write results after main() has completed all verification checks.

    Write verification.json last as the completion record. This function does
    not itself perform the mathematical verification. No cached data or
    pre-existing .m files are used as input.
    """
    exponent_support = lambda m: [indexset[i] for i in bit_indices(m)]
    m_outputs = {
        "indexset.m": indexset,
        "normalVectors.m": dominant_normals,
        "maximalNormalVectors.m": [row["normal"] for row in orbits],
        "maximalList.m": [exponent_support(row["support"]) for row in orbits],
        "zeroWeightList.m": [exponent_support(row["zero"]) for row in orbits],
    }
    for name, obj in m_outputs.items():
        atomic_text(outdir / name, mathematica_list(obj) + "\n")

    table_path = outdir / "table5.csv"
    temp_path = table_path.with_name(table_path.name + ".tmp")
    with temp_path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.writer(handle)
        writer.writerow(["k", "r0", "r1", "r2", "r3", "r4", "support_size",
                         "zero_weight_size", "S5_orbit_size"])
        for row in orbits:
            writer.writerow([row["k"], *row["normal"], row["support"].bit_count(),
                             row["zero"].bit_count(), row["orbit_size"]])
    temp_path.replace(table_path)

    sorted_maxima = sorted(maxima)
    maximal_index = {m: i for i, m in enumerate(sorted_maxima)}
    certificate = {
        "schema": "quintic-section2-certificate-v1",
        "parameters": {"dim": DIM, "degree": DEGREE, "eta": ETA},
        "indexing": "All indices are 0-based except the Table 5 label k.",
        "mask_encoding": "Hexadecimal Python integer; bit i corresponds to indexset[i].",
        "indexset": indexset,
        "normal_hyperplanes": [
            {"normal": r, "witness_indices": hyperplanes[r]} for r in sorted(hyperplanes)],
        "candidates": [
            {"normal": candidates[m], "support_hex": hex(m),
             "maximal_superset_index": maximal_index[witnesses[m]]}
            for m in sorted(candidates)],
        "maximal_supports_hex": [hex(m) for m in sorted_maxima],
        "orbits": [
            {"k": row["k"], "normal": row["normal"],
             "support_hex": hex(row["support"]), "zero_weight_hex": hex(row["zero"]),
             "orbit_size": row["orbit_size"],
             "member_indices": [maximal_index[m] for m in row["members"]]}
            for row in orbits],
    }
    # Compact certificate; verification.json below is the human-readable summary.
    atomic_text(outdir / "enumeration_certificate.json",
                json.dumps(certificate, ensure_ascii=False, separators=(",", ":")) + "\n")
    verification = {
        "status": "PASS",
        "script_version": VERSION,
        "source": "Yasutaka Shibata, The GIT Boundary of Quintic Threefolds, "
                  "Section 2.2, Proposition 2.5 and Table 5 (pp. 14-17)",
        "scope": "Finite fixed-torus support enumeration only; not later component, "
                 "polystability, stabilizer or singularity calculations.",
        "created_utc": datetime.now(timezone.utc).isoformat(),
        "python_version": platform.python_version(),
        "parameters": {"dim": DIM, "degree": DEGREE, "eta": ETA},
        "observed_counts": counts,
        "expected_counts_from_proposition_2_5": EXPECTED_COUNTS,
        "checks": {
            "all_triples_enumerated": True,
            "integer_rank_and_orthogonality": True,
            "both_signs_included": True,
            "full_S5_closure_before_pruning": True,
            "S5_closure_verified_by_generators": True,
            "every_candidate_contained_in_certified_maximum": True,
            "all_maxima_pairwise_incomparable": True,
            "support_orbits_partition_all_maxima": True,
            "primitive_trace_zero_dominant_normals": True,
            "barycenter_in_all_zero_weight_supports": True,
            "proposition_2_5_counts_match": True,
            "all_table5_normals_and_sizes_match": True,
        },
        "table5_numbering_used_only_after_enumeration": True,
        "seconds_through_verification": round(float(elapsed), int(6)),
        "output_files": list(OUTPUT_NAMES),
    }
    atomic_text(outdir / "verification.json",
                json.dumps(verification, ensure_ascii=False, indent=int(2)) + "\n")


def nonnegative_int(text: str) -> int:
    value = int(text)
    if value < ZERO:
        raise argparse.ArgumentTypeError("must be a nonnegative integer")
    return value


def main(argv: Optional[Sequence[str]] = None) -> int:
    parser = argparse.ArgumentParser(
        description="Exact quintic-threefold enumeration for Section 2.2 / Table 5.")
    parser.add_argument("--output-dir", default="quintic_threefold_output",
                        help="output directory (default: ./quintic_threefold_output)")
    parser.add_argument("--progress-interval", type=nonnegative_int, default=int(50000),
                        help="Step 1 progress frequency; 0 disables it (default: 50000)")
    parser.add_argument("--overwrite", action="store_true",
                        help="replace this script's existing output files")
    args = parser.parse_args(argv)
    if sys.version_info < (int(3), int(10)):
        parser.error("Python 3.10 or newer is required.")
    if DIM != int(5) or DEGREE != int(5):
        parser.error("This script is specialized to dim=5, degree=5; do not change them.")
    check_runtime_compatibility()
    outdir = Path(args.output_dir).expanduser().resolve()
    outdir.mkdir(parents=True, exist_ok=True)
    existing = [name for name in OUTPUT_NAMES if (outdir / name).exists()]
    if existing and not args.overwrite:
        parser.error("Output files already exist: {}. Use a new directory or --overwrite.".format(
            ", ".join(existing)))
    # Remove only the old SUCCESS marker before an explicit overwrite, so a
    # failed/interrupted rerun cannot leave an old PASS marker for new results.
    if args.overwrite:
        (outdir / "verification.json").unlink(missing_ok=True)
    t0 = perf_counter()
    print("Quintic threefolds: dim=5, degree=5, coordinates x0,...,x4", flush=True)
    indexset = generate_index_set()
    print("|I| = {:,}; triples = {:,}".format(len(indexset), comb(len(indexset), int(3))),
          flush=True)
    hyperplanes, triples, rank4 = enumerate_hyperplanes(indexset, args.progress_interval)
    print("[Step 1] rank-4 triples = {:,}; unsigned normal hyperplanes = {:,}".format(
        rank4, len(hyperplanes)), flush=True)
    dominant_normals, candidates, oriented_normals = construct_candidates(hyperplanes, indexset)
    print("[Steps 2-3] dominant candidate normals = {:,}; S5-closed supports = {:,}".format(
        len(dominant_normals), len(candidates)), flush=True)
    maxima, witnesses = inclusion_maximal(candidates, len(indexset))
    print("[Step 4] maximal supports before quotienting by S5 = {:,}".format(len(maxima)),
          flush=True)
    maps = permutation_maps(indexset)
    orbits = decompose_orbits(maxima, candidates, indexset, maps)
    counts = {
        "monomials": len(indexset), "triples": triples, "rank4_triples": rank4,
        "unsigned_normal_hyperplanes": len(hyperplanes),
        "oriented_candidate_normals": oriented_normals,
        "dominant_candidate_normals": len(dominant_normals),
        "candidate_supports": len(candidates), "maximal_supports": len(maxima),
        "maximal_S5_orbits": len(orbits),
    }
    print("[Verify] checking exact supports, both signs, S5 closure, maximality and Table 5...",
          flush=True)
    orbits = verify_enumeration(indexset, hyperplanes, candidates, maxima, witnesses,
                                orbits, counts)
    elapsed = perf_counter() - t0
    print("[Verify] PASS: all exact checks and all 38 Table 5 rows agree.", flush=True)
    print("[Save] writing result files and JSON reports...", flush=True)
    save_outputs(outdir, indexset, hyperplanes, dominant_normals, candidates, maxima,
                 witnesses, orbits, counts, elapsed)
    print("\n k   reduced dominant normal           |S_k|  |I(r_k)=0|  orbit")
    for row in orbits:
        print("{:2d}   {:<34s} {:3d}     {:3d}       {:3d}".format(
            row["k"], str(row["normal"]), row["support"].bit_count(),
            row["zero"].bit_count(), row["orbit_size"]))
    print("\nPASS: Proposition 2.5 counts and all 38 Table 5 rows agree.")
    print("Output: {}".format(outdir))
    print("Elapsed: {:.3f} seconds (including output).".format(perf_counter() - t0))
    return ZERO


if __name__ == "__main__":
    try:
        sys.exit(main())
    except (VerificationError, OSError, ValueError) as exc:
        print("ERROR: {}".format(exc), file=sys.stderr)
        sys.exit(int(1))
    except KeyboardInterrupt:
        print("Interrupted; the current run did not complete.", file=sys.stderr)
        sys.exit(int(130))


==> anc/section2/README.txt <==
Section 2: maximal strictly T-semistable supports
-------------------------------------------------

Companion to Yasutaka Shibata, "The GIT Boundary of Quintic Threefolds",
Section 2.2, Proposition 2.5, and Table 5.

Package instructions (../README.txt)

Run
---

The program uses only the Python standard library and requires Python 3.10 or
newer. Run the following commands from this section2/ directory:

    python3 GIT_quintic_threefold.sage

Despite the .sage extension, the source runs directly under Python. SageMath
is not required. The initial default run writes to quintic_threefold_output/,
which is not included in this package. The original results are stored
separately in verified_output/ and are not read by the enumeration program.

To choose a destination:

    python3 GIT_quintic_threefold.sage --output-dir quintic_results

Paths are relative to the current working directory, not to the script.
Existing result files are protected. A second direct run must use a new output
directory or explicitly authorize replacement:

    python3 GIT_quintic_threefold.sage --output-dir quintic_results --overwrite

Do not write into verified_output/. For a repeatable check that leaves no saved
results, use python3 ../run_all.py --section 2 instead.

A successful enumeration ends with:

    PASS: Proposition 2.5 counts and all 38 Table 5 rows agree.

It also writes verification.json with "status": "PASS". A verification failure
returns a nonzero exit status. Use --progress-interval 0 to suppress intermediate
Step 1 progress messages, or --help to inspect the command-line options.

Mathematical scope and algorithm
--------------------------------

The program is specialized to five variables and degree five. It enumerates
inclusion-maximal supports of the form

    I = {(u0,u1,u2,u3,u4) in Z_{>=0}^5 : u0+u1+u2+u3+u4 = 5},
    eta = (1,1,1,1,1),
    S(r) = {u in I : r.u >= 0},
    where r is a nonzero integer vector and sum(r) = 0.

DIM = 5 is the number of variables, not the projective dimension. Changing
DIM or DEGREE is not supported. All mathematical decisions use
arbitrary-precision integers; floating-point arithmetic is used only for timing.

1. Normal hyperplanes. Generate all 126 exponent vectors in increasing
   lexicographic order and examine all 325,500 triples. Eliminating
   r4 = -(r0+r1+r2+r3) replaces an exponent row u by
   (u0-u4,u1-u4,u2-u4,u3-u4). Alternating 3-by-3 minors of the resulting 3-by-4
   matrix determine the primitive integral normal. All minors vanish exactly
   when the matrix with rows eta,u1,u2,u3 has rank less than four. Record a
   witness triple for every distinct unsigned hyperplane.
2. Both orientations and the full collection. Include both signs of every
   normal and restore all coordinate permutations before inclusion testing.
   Construct supports using r.u >= 0 and deduplicate by support equality.
3. Maximality. Process candidates in decreasing cardinality using integer
   bitmasks and exact containment tests. Record a retained maximal superset for
   every candidate. No orbit quotient is taken before this step.
4. Orbits and verification. Decompose the maximal supports into S5-orbits and
   choose reduced dominant normals. Verify supports, both orientations,
   S5-closure, containment witnesses, pairwise incomparability, orbit partition,
   primitive trace-zero normals, and zero-weight barycenter membership. Compare
   the counts with Proposition 2.5 and all 38 rows with Table 5.

The reference table is used only after enumeration, for validation and output
numbering, not to generate or prune candidates. The main verification checks are
explicit and remain active under Python's -O option.

This fixed-torus enumeration does not implement the later geometric component,
polystability, stabilizer, or singularity arguments.

Output files
------------

    indexset.m: All 126 degree-five exponent vectors in increasing lexicographic order.
    normalVectors.m: The 308 dominant candidate normals, before maximality testing.
    maximalNormalVectors.m: The 38 reduced dominant normals, in Table 5 order.
    maximalList.m: The corresponding 38 supports I(r_k)_{>=0}.
    zeroWeightList.m: The corresponding 38 zero-weight supports I(r_k)_{=0}.
    table5.csv: Labels, normal coordinates, support sizes, zero-weight sizes, and orbit sizes.
    enumeration_certificate.json: Candidate supports, normals, witness triples, containing maxima, and orbit data.
    verification.json: Completion status, counts, checks, and runtime metadata.

Use maximalNormalVectors.m, not normalVectors.m, for the final 38 normals.
The k-th entries of maximalNormalVectors.m, maximalList.m, and
zeroWeightList.m correspond to row k of Table 5. Each .m file is a bare
Mathematica list, readable with Get, for example:

    maximalNormals = Get["quintic_threefold_output/maximalNormalVectors.m"];

Certificate conventions
-----------------------

The schema is quintic-section2-certificate-v1. indexset has the same order as
indexset.m. support_hex is a hexadecimal bitmask whose bit i indicates
membership of indexset[i]; zero_weight_hex uses the same convention.

normal_hyperplanes contains primitive normals with first nonzero entry positive
and witness triples in witness_indices. maximal_superset_index and orbit
member_indices refer to maximal_supports_hex. All such indices are zero-based;
only the manuscript label k is one-based.

Checking a stored certificate is not the same as exhaustively re-enumerating all
triples. The main program and the package launcher perform the latter.

Completion and interrupted runs
-------------------------------

Files are written through temporary files followed by replacement.
verification.json is written last. An explicit overwrite run first removes any
previous completion report. After an interrupted overwrite, other old files may
remain; treat the current run as complete only after it writes a new successful
verification.json.

Reference results and tests
---------------------------

verified_output/ is the single retained reference dataset from the supplied
version 1.0.2 program. Its original metadata are preserved. A fresh run should
reproduce all five .m files, table5.csv, and enumeration_certificate.json
byte for byte. The non-runtime fields of verification.json should also agree.
Timestamps, Python version, and elapsed time may differ.

    Monomials: 126
    Triples: 325,500
    Rank-four triples: 309,150
    Unsigned normal hyperplanes: 15,330
    Oriented candidate normals: 30,660
    Dominant candidate normals: 308
    Distinct candidate supports: 29,760
    Maximal supports: 3,350
    S5-orbits / Table 5 rows: 38

Run all 12 original regression tests against the reference data:

    python3 test_GIT_quintic_threefold.py --results verified_output
    python3 -O test_GIT_quintic_threefold.py --results verified_output

To inspect a freshly saved run:

    python3 test_GIT_quintic_threefold.py --results quintic_threefold_output

Without --results, the completed-output test is skipped. The tests compare
cofactor rank decisions with exact rational row reduction, maximality with
ordinary sets, permutations and serialization, CLI errors, overwrite protection,
and completed output. Sampled tests complement rather than replace exhaustive
enumeration.

Optional SageMath execution
---------------------------

The following execution paths and compatibility test are retained:

    sage GIT_quintic_threefold.sage
    sage -python GIT_quintic_threefold.sage
    sage -python test_sage_compatibility.py

The compatibility test exercises SageMath's namespace, preparser, and RDF
serialization on a temporary fixture, not a full enumeration. SageMath was not
installed in the package-validation environment, so these paths have not been
executed here. Sage-generated .sage.py files are local build products, not
files to include in the ancillary package.


==> anc/section2/test_GIT_quintic_threefold.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Regression tests and optional checks of a completed output directory.

    python3 test_GIT_quintic_threefold.py
    python3 test_GIT_quintic_threefold.py --results verified_output

The rank reference uses Fraction row reduction, not the production cofactor
formula. The maximal-set reference uses Python sets, not bitset postings.
Certificate checks recompute weights directly from the recorded exponent set.
"""
import argparse
import ast
import builtins
from decimal import Decimal
from fractions import Fraction
from itertools import combinations, permutations, product
import json
from math import gcd
from pathlib import Path
import random
import runpy
import subprocess
import sys
import tempfile
import unittest

SCRIPT = Path(__file__).resolve().with_name("GIT_quintic_threefold.sage")
G = runpy.run_path(str(SCRIPT), run_name="quintic_test_target")
RESULTS = None


def rational_rank(rows):
    a = [[Fraction(x) for x in row] for row in rows]
    pivot_row = 0
    for column in range(len(a[0])):
        pivot = next((i for i in range(pivot_row, len(a)) if a[i][column]), None)
        if pivot is None:
            continue
        a[pivot], a[pivot_row] = a[pivot_row], a[pivot]
        divisor = a[pivot_row][column]
        a[pivot_row] = [x / divisor for x in a[pivot_row]]
        for i in range(len(a)):
            if i != pivot_row:
                coefficient = a[i][column]
                a[i] = [x - coefficient * y for x, y in zip(a[i], a[pivot_row])]
        pivot_row += 1
        if pivot_row == len(a):
            break
    return pivot_row


def decode(mask):
    return {i for i in range(mask.bit_length()) if (mask >> i) & 1}


def read_m(path):
    return ast.literal_eval(path.read_text(encoding="utf-8").replace("{", "[").replace("}", "]"))


class CoreTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.indexset = G["generate_index_set"]()

    def test_indexset_against_cartesian_product(self):
        independent = [u for u in product(range(6), repeat=5) if sum(u) == 5]
        self.assertEqual(self.indexset, independent)
        self.assertEqual(len(self.indexset), 126)

    def test_cofactors_against_fraction_rank(self):
        rng = random.Random(20260905)
        eta = (1,) * 5
        triples = [tuple(rng.sample(self.indexset, 3)) for _ in range(600)]
        triples += [(eta, *rng.sample(self.indexset, 2)) for _ in range(30)]
        for triple in triples:
            rows = [tuple(u[i] - u[4] for i in range(4)) for u in triple]
            raw = G["cofactor_normal"](*rows)
            r = G["primitive_unsigned"](raw)
            rank = rational_rank([eta, *triple])
            self.assertEqual(r is not None, rank == 4)
            if r is not None:
                self.assertEqual(sum(r), 0)
                self.assertEqual(gcd(*r), 1)
                self.assertTrue(all(sum(x * y for x, y in zip(r, u)) == 0 for u in triple))

    def test_supports_and_opposite_sign(self):
        rng = random.Random(1741)
        for _ in range(300):
            first = [rng.randrange(-40, 41) for _ in range(4)]
            r = tuple(first + [-sum(first)])
            support, zero = G["support_masks"](r, self.indexset)
            expected = {i for i, u in enumerate(self.indexset)
                        if sum(x * y for x, y in zip(r, u)) >= 0}
            expected_zero = {i for i, u in enumerate(self.indexset)
                             if sum(x * y for x, y in zip(r, u)) == 0}
            self.assertEqual(decode(support), expected)
            self.assertEqual(decode(zero), expected_zero)
            opposite, opposite_zero = G["support_masks"](tuple(-x for x in r), self.indexset)
            self.assertEqual(support | opposite, (1 << len(self.indexset)) - 1)
            self.assertEqual(support & opposite, zero)
            self.assertEqual(zero, opposite_zero)
            self.assertIn(self.indexset.index((1,) * 5), decode(zero))
        self.assertNotEqual(G["dominant"]((4, -1, -1, -1, -1)),
                            G["dominant"]((-4, 1, 1, 1, 1)))

    def test_maximal_algorithm_against_naive_sets(self):
        rng = random.Random(20260906)
        collections = [[], [0], [0, 0], [0, 1, 3, 7], [1, 2, 4, 8]]
        collections += [[rng.randrange(1 << 14) for _ in range(180)] for _ in range(100)]
        for masks in collections:
            distinct = set(masks)
            sets = {m: decode(m) for m in distinct}
            expected = {m for m in distinct if not any(sets[m] < sets[n] for n in distinct)}
            maxima, witnesses = G["inclusion_maximal"](masks, 14)
            self.assertEqual(set(maxima), expected)
            self.assertEqual(set(witnesses), distinct)
            for mask, superset in witnesses.items():
                self.assertIn(superset, expected)
                self.assertLessEqual(sets[mask], sets[superset])

    def test_permutation_maps_against_exponent_sets(self):
        rng = random.Random(23)
        all_permutations = list(permutations(range(5)))
        mappings = G["permutation_maps"](self.indexset)
        self.assertEqual(len(mappings), 120)
        for p, mapping in zip(all_permutations, mappings):
            selected = rng.sample(range(126), 63)
            mask = sum(1 << i for i in selected)
            transformed = G["permute_mask"](mask, mapping)
            actual = {self.indexset[i] for i in decode(transformed)}
            expected = {tuple(self.indexset[i][j] for j in p) for i in selected}
            self.assertEqual(actual, expected)

    def test_mathematica_serialization(self):
        expected = [self.indexset, [[36, 1, -4, -9, -24]], [], [0, -1, 10]]
        text = G["mathematica_list"](expected)
        decoded = ast.literal_eval(text.replace("{", "[").replace("}", "]"))
        self.assertEqual(decoded, json.loads(json.dumps(expected)))

    def test_cli_help_negative_interval_and_overwrite_guard(self):
        def run(*args):
            return subprocess.run([sys.executable, str(SCRIPT), *args],
                                  capture_output=True, text=True, check=False)
        self.assertEqual(run("--help").returncode, 0)
        self.assertEqual(run("--progress-interval", "-1").returncode, 2)
        with tempfile.TemporaryDirectory() as temp:
            path = Path(temp) / "verification.json"
            path.write_text("existing file", encoding="utf-8")
            result = run("--output-dir", temp)
            self.assertEqual(result.returncode, 2)
            self.assertIn("already exist", result.stderr)
            self.assertEqual(path.read_text(encoding="utf-8"), "existing file")

    def test_round_collision_is_overridden(self):
        # Emulate an automatically imported round() returning a non-JSON real.
        # Decimal is only a test double; this does not execute SageMath.
        def foreign_round(value, ndigits):
            return Decimal(str(builtins.round(builtins.float(value), ndigits)))
        with self.assertRaises(TypeError):
            json.dumps({"seconds": foreign_round(1.23456789, 6)})
        target = runpy.run_path(str(SCRIPT), run_name="round_collision_target",
                                init_globals={"round": foreign_round})
        self.assertIs(target["round"], builtins.round)
        self.assertIs(target["float"], builtins.float)
        self.assertIs(target["int"], builtins.int)
        self.assertIs(target["sum"], builtins.sum)
        target["check_runtime_compatibility"]()

    def test_json_output_converts_float_like_elapsed(self):
        # Exercise the actual save_outputs function, not just round in isolation.
        def foreign_round(value, ndigits):
            return Decimal(str(builtins.round(builtins.float(value), ndigits)))
        target = runpy.run_path(str(SCRIPT), run_name="serialization_target",
                                init_globals={"round": foreign_round})
        with tempfile.TemporaryDirectory() as temp:
            outdir = Path(temp)
            target["save_outputs"](outdir, self.indexset, {}, [], {}, [], {}, [],
                                   {}, Decimal("1.23456789"))
            report = json.loads((outdir / "verification.json").read_text())
            self.assertIs(type(report["seconds_through_verification"]), float)
            self.assertEqual(report["seconds_through_verification"], 1.234568)
            self.assertEqual(report["script_version"], "1.0.2")
            self.assertEqual({p.name for p in outdir.iterdir()}, set(target["OUTPUT_NAMES"]))
            json.loads((outdir / "enumeration_certificate.json").read_text())

    def test_runtime_compatibility_check(self):
        self.assertIsNone(G["check_runtime_compatibility"]())

    def test_table5_validation_is_not_disabled_by_python_optimization(self):
        with self.assertRaises(G["VerificationError"]):
            G["require"](False, "deliberate failure")
        expected = G["REFERENCE_TABLE5"]
        self.assertEqual(len(expected), 38)
        for r, size in expected:
            self.assertEqual(G["support_masks"](r, self.indexset)[0].bit_count(), size)


class CompletedOutputTests(unittest.TestCase):
    def test_completed_outputs(self):
        if RESULTS is None:
            self.skipTest("No --results directory supplied.")
        cert = json.loads((RESULTS / "enumeration_certificate.json").read_text(encoding="utf-8"))
        report = json.loads((RESULTS / "verification.json").read_text(encoding="utf-8"))
        self.assertEqual(report["status"], "PASS")
        self.assertIs(type(report["seconds_through_verification"]), float)
        self.assertTrue(all(report["checks"].values()))
        indexset = [tuple(u) for u in cert["indexset"]]
        self.assertEqual(indexset, G["generate_index_set"]())
        maxima = [int(m, 16) for m in cert["maximal_supports_hex"]]
        maximum_sets = [decode(m) for m in maxima]
        candidates = {int(row["support_hex"], 16): row for row in cert["candidates"]}
        self.assertEqual(len(candidates), 29760)
        self.assertEqual(len(maxima), 3350)
        self.assertTrue(set(maxima) <= set(candidates))
        for mask, row in candidates.items():
            normal = row["normal"]
            support = {i for i, u in enumerate(indexset)
                       if sum(a * b for a, b in zip(normal, u)) >= 0}
            self.assertEqual(decode(mask), support)
            self.assertLessEqual(support, maximum_sets[row["maximal_superset_index"]])
        # A reference set-based antichain check, independent of production masks.
        for a, b in combinations(maximum_sets, 2):
            self.assertFalse(a <= b or b <= a)
        memberships = [i for row in cert["orbits"] for i in row["member_indices"]]
        self.assertEqual(sorted(memberships), list(range(3350)))
        self.assertEqual(len(cert["orbits"]), 38)
        normals = read_m(RESULTS / "maximalNormalVectors.m")
        supports = read_m(RESULTS / "maximalList.m")
        zero_supports = read_m(RESULTS / "zeroWeightList.m")
        self.assertEqual(len(read_m(RESULTS / "normalVectors.m")), 308)
        self.assertEqual(read_m(RESULTS / "indexset.m"), [list(u) for u in indexset])
        self.assertEqual(len(normals), 38)
        for k, row in enumerate(cert["orbits"]):
            r, expected_size = G["REFERENCE_TABLE5"][k]
            self.assertEqual(normals[k], list(r))
            self.assertEqual(row["normal"], list(r))
            self.assertEqual(len(supports[k]), expected_size)
            self.assertEqual(supports[k], [list(indexset[i]) for i in sorted(decode(int(row["support_hex"], 16)))])
            expected_zero = [list(u) for u in indexset if sum(a * b for a, b in zip(r, u)) == 0]
            self.assertEqual(zero_supports[k], expected_zero)
        # Independently check a reproducible sample of recorded rank witnesses.
        sample = random.Random(915).sample(cert["normal_hyperplanes"], 200)
        for row in sample:
            triple = [indexset[i] for i in row["witness_indices"]]
            self.assertEqual(rational_rank([(1,) * 5, *triple]), 4)
            self.assertTrue(all(sum(a * b for a, b in zip(row["normal"], u)) == 0 for u in triple))


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--results", type=Path, help="completed output directory to check")
    args = parser.parse_args()
    RESULTS = args.results
    unittest.main(argv=[sys.argv[0]], verbosity=2)


==> anc/section2/test_sage_compatibility.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""Check actual Sage round, Sage preparsing, and JSON output (no full enumeration).

Run with the Sage Python interpreter:
    sage -python test_sage_compatibility.py

This file requires an installed SageMath. The main script does not.
"""
import builtins
import json
from pathlib import Path
import sys
import tempfile
import unittest

try:
    from sage.all import RDF
    from sage.misc.functional import round as sage_round
    from sage.repl.preparse import preparse_file
except ImportError as exc:
    print("SageMath is required. Run: sage -python test_sage_compatibility.py", file=sys.stderr)
    sys.exit(2)

SCRIPT = Path(__file__).resolve().with_name("GIT_quintic_threefold.sage")


class SageCompatibilityTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.target = {"__name__": "quintic_sage_test_target", "__file__": str(SCRIPT)}
        # Mirror the namespace and preparsing used for a .sage script.
        exec("from sage.all_cmdline import *", cls.target)
        code = preparse_file(SCRIPT.read_text(encoding="utf-8"))
        exec(compile(code, str(SCRIPT) + ".py", "exec"), cls.target)

    def test_original_sage_round_is_not_json_serializable(self):
        value = sage_round(builtins.float("1.23456789"), builtins.int(6))
        self.assertIsNot(type(value), builtins.float)
        with self.assertRaises(TypeError):
            json.dumps({"seconds_through_verification": value})

    def test_preparsed_script_rebinds_python_builtins(self):
        for name in ("float", "int", "round", "sum"):
            self.assertIs(self.target[name], getattr(builtins, name))
        self.assertIsNone(self.target["check_runtime_compatibility"]())

    def test_preparsed_save_accepts_sage_rdf_elapsed(self):
        target = self.target
        with tempfile.TemporaryDirectory() as temp:
            outdir = Path(temp)
            # A serialization fixture only; mathematical verification is tested
            # by the full enumeration / completed-output regression tests.
            target["save_outputs"](outdir, target["generate_index_set"](),
                                   {}, [], {}, [], {}, [], {}, RDF("1.23456789"))
            report = json.loads((outdir / "verification.json").read_text(encoding="utf-8"))
            self.assertIs(type(report["seconds_through_verification"]), builtins.float)
            self.assertEqual(report["seconds_through_verification"], 1.234568)
            self.assertEqual(report["script_version"], "1.0.2")
            self.assertEqual({p.name for p in outdir.iterdir()}, set(target["OUTPUT_NAMES"]))
            json.loads((outdir / "enumeration_certificate.json").read_text(encoding="utf-8"))


if __name__ == "__main__":
    unittest.main(verbosity=2)


==> anc/section2/verified_output/indexset.m <==
{{0, 0, 0, 0, 5}, {0, 0, 0, 1, 4}, {0, 0, 0, 2, 3}, {0, 0, 0, 3, 2}, {0, 0, 0, 4, 1}, {0, 0, 0, 5, 0}, {0, 0, 1, 0, 4}, {0, 0, 1, 1, 3}, {0, 0, 1, 2, 2}, {0, 0, 1, 3, 1}, {0, 0, 1, 4, 0}, {0, 0, 2, 0, 3}, {0, 0, 2, 1, 2}, {0, 0, 2, 2, 1}, {0, 0, 2, 3, 0}, {0, 0, 3, 0, 2}, {0, 0, 3, 1, 1}, {0, 0, 3, 2, 0}, {0, 0, 4, 0, 1}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 0, 0, 4}, {0, 1, 0, 1, 3}, {0, 1, 0, 2, 2}, {0, 1, 0, 3, 1}, {0, 1, 0, 4, 0}, {0, 1, 1, 0, 3}, {0, 1, 1, 1, 2}, {0, 1, 1, 2, 1}, {0, 1, 1, 3, 0}, {0, 1, 2, 0, 2}, {0, 1, 2, 1, 1}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 0, 3}, {0, 2, 0, 1, 2}, {0, 2, 0, 2, 1}, {0, 2, 0, 3, 0}, {0, 2, 1, 0, 2}, {0, 2, 1, 1, 1}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 0, 4}, {1, 0, 0, 1, 3}, {1, 0, 0, 2, 2}, {1, 0, 0, 3, 1}, {1, 0, 0, 4, 0}, {1, 0, 1, 0, 3}, {1, 0, 1, 1, 2}, {1, 0, 1, 2, 1}, {1, 0, 1, 3, 0}, {1, 0, 2, 0, 2}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 0, 3}, {1, 1, 0, 1, 2}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}


==> anc/section2/verified_output/maximalList.m <==
{{{0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 3, 2, 0, 0}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 5, 0, 0}, {0, 1, 4, 0, 0}, {0, 2, 3, 0, 0}, {0, 3, 2, 0, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 2, 3, 0, 0}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 5, 0, 0}, {0, 1, 4, 0, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 1, 4, 0, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 3, 0, 2, 0}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 1, 4, 0, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 1, 4, 0, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 5, 0, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 5, 0, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 1, 4, 0, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 4, 0, 1}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 5, 0, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 5, 0, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 3, 2, 0}, {0, 0, 4, 0, 1}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{1, 0, 0, 0, 4}, {1, 0, 0, 1, 3}, {1, 0, 0, 2, 2}, {1, 0, 0, 3, 1}, {1, 0, 0, 4, 0}, {1, 0, 1, 0, 3}, {1, 0, 1, 1, 2}, {1, 0, 1, 2, 1}, {1, 0, 1, 3, 0}, {1, 0, 2, 0, 2}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 0, 3}, {1, 1, 0, 1, 2}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 3, 2, 0}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 1, 4, 0}, {0, 0, 2, 3, 0}, {0, 0, 3, 2, 0}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 0, 4, 0}, {0, 1, 1, 3, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 2, 3, 0}, {0, 0, 3, 2, 0}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 0, 4, 0}, {0, 1, 1, 3, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 3, 2, 0}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 1, 3, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 4, 0, 1}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 0, 2}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 1, 1}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 3, 2, 0}, {0, 0, 4, 0, 1}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 2, 0, 0, 3}, {0, 2, 0, 1, 2}, {0, 2, 0, 2, 1}, {0, 2, 0, 3, 0}, {0, 2, 1, 0, 2}, {0, 2, 1, 1, 1}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 1, 0, 0, 3}, {1, 1, 0, 1, 2}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 0, 5, 0}, {0, 0, 1, 4, 0}, {0, 0, 2, 3, 0}, {0, 0, 3, 2, 0}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 0, 4, 0}, {0, 1, 1, 3, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 2, 3, 0}, {0, 0, 3, 2, 0}, {0, 0, 4, 0, 1}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 1, 3, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 1, 0, 4, 0}, {0, 1, 1, 3, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 2, 1}, {0, 2, 0, 3, 0}, {0, 2, 1, 1, 1}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 0, 5, 0}, {0, 0, 1, 4, 0}, {0, 0, 2, 3, 0}, {0, 0, 3, 2, 0}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 0, 4, 0}, {0, 1, 1, 3, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 3, 1}, {1, 0, 0, 4, 0}, {1, 0, 1, 2, 1}, {1, 0, 1, 3, 0}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 3, 0, 2}, {0, 0, 3, 1, 1}, {0, 0, 3, 2, 0}, {0, 0, 4, 0, 1}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 2, 0, 2}, {0, 1, 2, 1, 1}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 1, 0, 2}, {0, 2, 1, 1, 1}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 2, 0, 2}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}, {{0, 0, 0, 4, 1}, {0, 0, 0, 5, 0}, {0, 0, 1, 3, 1}, {0, 0, 1, 4, 0}, {0, 0, 2, 2, 1}, {0, 0, 2, 3, 0}, {0, 0, 3, 1, 1}, {0, 0, 3, 2, 0}, {0, 0, 4, 0, 1}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 0, 3, 1}, {0, 1, 0, 4, 0}, {0, 1, 1, 2, 1}, {0, 1, 1, 3, 0}, {0, 1, 2, 1, 1}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 2, 1}, {0, 2, 0, 3, 0}, {0, 2, 1, 1, 1}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 3, 1}, {1, 0, 0, 4, 0}, {1, 0, 1, 2, 1}, {1, 0, 1, 3, 0}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {2, 1, 1, 0, 1}, {2, 1, 1, 1, 0}, {2, 1, 2, 0, 0}, {2, 2, 0, 0, 1}, {2, 2, 0, 1, 0}, {2, 2, 1, 0, 0}, {2, 3, 0, 0, 0}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}, {3, 0, 1, 0, 1}, {3, 0, 1, 1, 0}, {3, 0, 2, 0, 0}, {3, 1, 0, 0, 1}, {3, 1, 0, 1, 0}, {3, 1, 1, 0, 0}, {3, 2, 0, 0, 0}, {4, 0, 0, 0, 1}, {4, 0, 0, 1, 0}, {4, 0, 1, 0, 0}, {4, 1, 0, 0, 0}, {5, 0, 0, 0, 0}}}


==> anc/section2/verified_output/maximalNormalVectors.m <==
{{36, 1, -4, -9, -24}, {27, 2, -3, -8, -18}, {3, 0, 0, -1, -2}, {24, 9, -6, -11, -16}, {21, 6, -4, -9, -14}, {18, 3, -2, -7, -12}, {5, 1, 0, -2, -4}, {4, 2, -1, -2, -3}, {19, 4, -1, -6, -16}, {12, 2, -3, -3, -8}, {14, 4, -1, -6, -11}, {13, 8, -2, -7, -12}, {3, 2, 0, -2, -3}, {4, 1, 0, -1, -4}, {9, 4, -1, -6, -6}, {3, 2, 1, -2, -4}, {12, 7, 2, -8, -13}, {4, 2, 0, -1, -5}, {2, 1, 0, -1, -2}, {8, 3, -2, -2, -7}, {16, 11, 6, -9, -24}, {16, 6, 1, -4, -19}, {4, -1, -1, -1, -1}, {14, 9, 4, -6, -21}, {11, 6, 1, -4, -14}, {24, 9, 4, -1, -36}, {18, 8, 3, -2, -27}, {12, 7, 2, -3, -18}, {6, 1, 1, -4, -4}, {6, 6, 1, -4, -9}, {7, 2, 2, -3, -8}, {3, 3, -2, -2, -2}, {2, 1, 0, 0, -3}, {8, 3, 3, -2, -12}, {4, 4, -1, -1, -6}, {1, 0, 0, 0, -1}, {2, 2, 2, -3, -3}, {1, 1, 1, 1, -4}}


==> anc/section2/verified_output/normalVectors.m <==
{{1, 0, 0, 0, -1}, {1, 1, 0, -1, -1}, {1, 1, 0, 0, -2}, {1, 1, 1, 0, -3}, {1, 1, 1, 1, -4}, {2, 0, 0, -1, -1}, {2, 1, 0, -1, -2}, {2, 1, 0, 0, -3}, {2, 1, 1, -1, -3}, {2, 1, 1, 0, -4}, {2, 2, 0, -1, -3}, {2, 2, 1, -1, -4}, {2, 2, 1, 0, -5}, {2, 2, 2, -3, -3}, {3, 0, -1, -1, -1}, {3, 0, 0, -1, -2}, {3, 1, -1, -1, -2}, {3, 1, 0, -2, -2}, {3, 1, 0, -1, -3}, {3, 1, 0, 0, -4}, {3, 2, 0, -2, -3}, {3, 2, 0, -1, -4}, {3, 2, 1, -2, -4}, {3, 2, 1, -1, -5}, {3, 2, 1, 0, -6}, {3, 3, -2, -2, -2}, {3, 3, 0, -2, -4}, {3, 3, 0, -1, -5}, {3, 3, 2, 0, -8}, {3, 3, 3, -2, -7}, {4, -1, -1, -1, -1}, {4, 0, -1, -1, -2}, {4, 0, 0, -1, -3}, {4, 1, -1, -2, -2}, {4, 1, 0, -2, -3}, {4, 1, 0, -1, -4}, {4, 1, 1, 0, -6}, {4, 2, -1, -2, -3}, {4, 2, 0, -3, -3}, {4, 2, 0, -1, -5}, {4, 2, 1, -3, -4}, {4, 2, 1, 0, -7}, {4, 3, -1, -2, -4}, {4, 3, 0, -2, -5}, {4, 3, 0, -1, -6}, {4, 3, 2, -1, -8}, {4, 3, 2, 0, -9}, {4, 4, -1, -1, -6}, {4, 4, 0, -1, -7}, {4, 4, 4, -1, -11}, {5, 0, -1, -2, -2}, {5, 1, -1, -2, -3}, {5, 1, 0, -3, -3}, {5, 1, 0, -2, -4}, {5, 2, 0, -3, -4}, {5, 2, 0, -1, -6}, {5, 2, 1, 0, -8}, {5, 3, 0, -2, -6}, {5, 4, 0, -3, -6}, {5, 4, 0, -1, -8}, {5, 4, 3, 0, -12}, {6, 0, -1, -2, -3}, {6, 0, -1, -1, -4}, {6, 1, 0, -3, -4}, {6, 1, 0, -2, -5}, {6, 1, 1, -4, -4}, {6, 1, 1, 1, -9}, {6, 2, 0, -3, -5}, {6, 2, 1, 0, -9}, {6, 3, 0, -4, -5}, {6, 3, 0, -2, -7}, {6, 3, 0, -1, -8}, {6, 4, 0, -1, -9}, {6, 5, 0, -2, -9}, {6, 6, 1, -4, -9}, {7, 0, -1, -2, -4}, {7, 1, 0, -4, -4}, {7, 2, -3, -3, -3}, {7, 2, 0, -3, -6}, {7, 2, 0, -1, -8}, {7, 2, 2, -3, -8}, {7, 3, 0, -1, -9}, {7, 6, 0, -4, -9}, {7, 7, 2, -8, -8}, {7, 7, 2, -3, -13}, {8, 0, -2, -3, -3}, {8, 0, -1, -2, -5}, {8, 1, -2, -3, -4}, {8, 1, 0, -4, -5}, {8, 1, 0, -3, -6}, {8, 1, 0, -2, -7}, {8, 3, -2, -2, -7}, {8, 3, 0, -2, -9}, {8, 3, 1, 0, -12}, {8, 3, 3, -2, -12}, {8, 4, 0, -1, -11}, {8, 8, -2, -7, -7}, {8, 8, 3, -7, -12}, {8, 8, 3, -2, -17}, {9, -1, -1, -1, -6}, {9, 0, -2, -3, -4}, {9, 0, -1, -2, -6}, {9, 1, 0, -4, -6}, {9, 1, 0, -3, -7}, {9, 2, 0, -5, -6}, {9, 2, 0, -3, -8}, {9, 4, -1, -6, -6}, {9, 4, -1, -1, -11}, {9, 4, 0, -6, -7}, {9, 4, 0, -1, -12}, {9, 4, 4, -6, -11}, {9, 4, 4, -1, -16}, {9, 9, -1, -6, -11}, {9, 9, 4, -6, -16}, {9, 9, 4, -1, -21}, {10, 3, 0, -1, -12}, {11, 1, -4, -4, -4}, {11, 1, 0, -4, -8}, {11, 1, 1, -4, -9}, {11, 3, 0, -2, -12}, {11, 6, -4, -4, -9}, {11, 6, 1, -9, -9}, {11, 6, 1, -4, -14}, {11, 11, 1, -4, -19}, {11, 11, 6, -4, -24}, {12, 0, -3, -4, -5}, {12, 0, -1, -3, -8}, {12, 1, 0, -4, -9}, {12, 1, 0, -3, -10}, {12, 2, -3, -3, -8}, {12, 2, 0, -3, -11}, {12, 2, 2, -3, -13}, {12, 7, -3, -8, -8}, {12, 7, 2, -8, -13}, {12, 7, 2, -3, -18}, {12, 7, 7, -8, -18}, {12, 12, -3, -8, -13}, {12, 12, 2, -3, -23}, {12, 12, 7, -3, -28}, {13, 3, -2, -7, -7}, {13, 3, -2, -2, -12}, {13, 4, 0, -1, -16}, {13, 8, -2, -7, -12}, {13, 8, 3, -12, -12}, {13, 8, 3, -7, -17}, {13, 8, 3, -2, -22}, {13, 13, 8, -2, -32}, {14, 4, -1, -6, -11}, {14, 4, -1, -1, -16}, {14, 4, 4, -1, -21}, {14, 9, -1, -6, -16}, {14, 9, 4, -11, -16}, {14, 9, 4, -6, -21}, {14, 9, 4, -1, -26}, {16, 1, -4, -4, -9}, {16, 1, 0, -4, -13}, {16, 1, 1, -4, -14}, {16, 6, -4, -9, -9}, {16, 6, 1, -9, -14}, {16, 6, 1, -4, -19}, {16, 6, 1, 1, -24}, {16, 11, -4, -9, -14}, {16, 11, 1, -4, -24}, {16, 11, 6, -9, -24}, {16, 11, 6, -4, -29}, {16, 16, 1, -4, -29}, {17, 2, -3, -8, -8}, {17, 7, -3, -8, -13}, {17, 7, 2, -8, -18}, {17, 7, 2, -3, -23}, {17, 12, -3, -8, -18}, {17, 12, 2, -13, -18}, {17, 12, 2, -3, -28}, {17, 12, 7, -8, -28}, {17, 12, 7, -3, -33}, {18, 3, -2, -7, -12}, {18, 8, -7, -7, -12}, {18, 8, -2, -7, -17}, {18, 8, 3, -12, -17}, {18, 8, 3, -2, -27}, {18, 13, -2, -12, -17}, {18, 13, 3, -7, -27}, {18, 13, 8, -12, -27}, {18, 13, 8, -7, -32}, {18, 13, 8, -2, -37}, {19, 4, -1, -11, -11}, {19, 4, -1, -6, -16}, {19, 9, -1, -6, -21}, {19, 9, 4, -6, -26}, {19, 9, 4, -1, -31}, {19, 14, -1, -11, -21}, {19, 14, 4, -16, -21}, {19, 14, 9, -6, -36}, {21, 1, -4, -9, -9}, {21, 1, -4, -4, -14}, {21, 6, -4, -9, -14}, {21, 6, 1, -9, -19}, {21, 6, 1, -4, -24}, {21, 11, 1, -14, -19}, {21, 11, 1, -4, -29}, {21, 11, 6, -14, -24}, {21, 16, -4, -14, -19}, {21, 16, 1, -4, -34}, {21, 16, 6, -19, -24}, {21, 16, 11, -4, -44}, {22, 2, -3, -8, -13}, {22, 7, 2, -8, -23}, {22, 7, 2, -3, -28}, {22, 12, -3, -8, -23}, {22, 12, 2, -3, -33}, {22, 17, 2, -8, -33}, {22, 17, 12, -3, -48}, {23, 3, -2, -12, -12}, {23, 3, -2, -7, -17}, {23, 8, -2, -7, -22}, {23, 8, 3, -12, -22}, {23, 8, 3, -2, -32}, {23, 13, 3, -12, -27}, {23, 18, -2, -12, -27}, {24, -1, -1, -6, -16}, {24, 4, -6, -11, -11}, {24, 4, -1, -11, -16}, {24, 4, -1, -6, -21}, {24, 9, -6, -11, -16}, {24, 9, -1, -6, -26}, {24, 9, 4, -6, -31}, {24, 9, 4, -1, -36}, {24, 14, -6, -11, -21}, {24, 14, 9, -11, -36}, {24, 19, -6, -16, -21}, {24, 19, 9, -16, -36}, {26, 1, -4, -9, -14}, {26, 6, -4, -9, -19}, {26, 6, 1, -9, -24}, {26, 11, 1, -4, -34}, {26, 16, 1, -4, -39}, {27, 2, -3, -8, -18}, {27, 7, -3, -13, -18}, {27, 7, 2, -8, -28}, {27, 12, -8, -13, -18}, {27, 12, -3, -13, -23}, {27, 12, -3, -8, -28}, {27, 12, 2, -18, -23}, {27, 12, 2, -3, -38}, {27, 12, 7, -18, -28}, {28, 3, -7, -12, -12}, {28, 3, -2, -12, -17}, {28, 3, -2, -7, -22}, {28, 8, -7, -12, -17}, {28, 8, -2, -7, -27}, {28, 8, 3, -12, -27}, {28, 8, 3, -7, -32}, {28, 13, -2, -7, -32}, {28, 18, -7, -12, -27}, {29, 4, -6, -11, -16}, {29, 4, -1, -16, -16}, {29, 4, -1, -11, -21}, {29, 9, 4, -6, -36}, {31, 1, -4, -9, -19}, {31, 6, -4, -9, -24}, {31, 16, 1, -4, -44}, {32, 2, -8, -13, -13}, {32, 2, -3, -8, -23}, {32, 7, -8, -13, -18}, {32, 7, -3, -8, -28}, {32, 7, 2, -13, -28}, {32, 7, 2, -8, -33}, {32, 12, -3, -8, -33}, {32, 12, 7, -3, -48}, {32, 17, 2, -8, -43}, {33, 3, -7, -12, -17}, {33, 3, -2, -12, -22}, {33, 8, -2, -17, -22}, {33, 8, -2, -7, -32}, {33, 8, 3, -12, -32}, {34, 4, -1, -16, -21}, {34, 4, -1, -11, -26}, {34, 9, -1, -6, -36}, {36, 1, -4, -9, -24}, {36, 6, -9, -14, -19}, {36, 6, -4, -9, -29}, {36, 6, 1, -9, -34}, {36, 11, -9, -14, -24}, {36, 11, 1, -4, -44}, {36, 11, 6, -9, -44}, {36, 16, -9, -19, -24}, {36, 16, -4, -9, -39}, {36, 16, 1, -4, -49}, {37, 2, -8, -13, -18}, {37, 12, 2, -3, -48}, {38, 3, -2, -12, -27}, {39, 4, -1, -16, -26}, {39, 9, 4, -16, -36}, {43, 8, -2, -17, -32}, {44, 4, -11, -16, -21}, {44, 4, -1, -16, -31}, {44, 4, -1, -11, -36}, {44, 9, -6, -11, -36}, {47, 12, -3, -8, -48}, {48, 3, -12, -17, -22}, {48, 3, -7, -12, -32}, {48, 3, -2, -12, -37}, {48, 8, 3, -12, -47}, {48, 13, 3, -12, -52}, {49, 4, -1, -16, -36}, {51, 16, 1, -4, -64}, {52, 12, -3, -13, -48}, {64, 4, -1, -16, -51}}


==> anc/section2/verified_output/table5.csv <==
k,r0,r1,r2,r3,r4,support_size,zero_weight_size,S5_orbit_size
1,36,1,-4,-9,-24,58,5,120
2,27,2,-3,-8,-18,59,6,120
3,3,0,0,-1,-2,62,12,60
4,24,9,-6,-11,-16,62,6,120
5,21,6,-4,-9,-14,62,7,120
6,18,3,-2,-7,-12,62,9,120
7,5,1,0,-2,-4,63,6,120
8,4,2,-1,-2,-3,63,6,120
9,19,4,-1,-6,-16,64,8,120
10,12,2,-3,-3,-8,64,14,60
11,14,4,-1,-6,-11,65,10,120
12,13,8,-2,-7,-12,66,9,120
13,3,2,0,-2,-3,67,8,120
14,4,1,0,-1,-4,67,8,120
15,9,4,-1,-6,-6,68,15,60
16,3,2,1,-2,-4,69,6,120
17,12,7,2,-8,-13,69,9,120
18,4,2,0,-1,-5,69,6,120
19,2,1,0,-1,-2,69,12,120
20,8,3,-2,-2,-7,69,17,60
21,16,11,6,-9,-24,70,6,120
22,16,6,1,-4,-19,70,8,120
23,4,-1,-1,-1,-1,70,35,5
24,14,9,4,-6,-21,71,7,120
25,11,6,1,-4,-14,71,10,120
26,24,9,4,-1,-36,73,5,120
27,18,8,3,-2,-27,73,6,120
28,12,7,2,-3,-18,73,9,120
29,6,1,1,-4,-4,73,23,30
30,6,6,1,-4,-9,73,15,60
31,7,2,2,-3,-8,74,17,60
32,3,3,-2,-2,-2,75,30,10
33,2,1,0,0,-3,76,12,60
34,8,3,3,-2,-12,76,14,60
35,4,4,-1,-1,-6,76,23,30
36,1,0,0,0,-1,80,34,20
37,2,2,2,-3,-3,81,30,10
38,1,1,1,1,-4,91,35,5


==> anc/section2/verified_output/verification.json <==
{
  "status": "PASS",
  "script_version": "1.0.2",
  "source": "Yasutaka Shibata, The GIT Boundary of Quintic Threefolds, Section 2.2, Proposition 2.5 and Table 5 (pp. 14-17)",
  "scope": "Finite fixed-torus support enumeration only; not later component, polystability, stabilizer or singularity calculations.",
  "created_utc": "2026-09-05T15:51:32.718975+00:00",
  "python_version": "3.13.5",
  "parameters": {
    "dim": 5,
    "degree": 5,
    "eta": [
      1,
      1,
      1,
      1,
      1
    ]
  },
  "observed_counts": {
    "monomials": 126,
    "triples": 325500,
    "rank4_triples": 309150,
    "unsigned_normal_hyperplanes": 15330,
    "oriented_candidate_normals": 30660,
    "dominant_candidate_normals": 308,
    "candidate_supports": 29760,
    "maximal_supports": 3350,
    "maximal_S5_orbits": 38
  },
  "expected_counts_from_proposition_2_5": {
    "monomials": 126,
    "triples": 325500,
    "rank4_triples": 309150,
    "candidate_supports": 29760,
    "maximal_supports": 3350,
    "maximal_S5_orbits": 38
  },
  "checks": {
    "all_triples_enumerated": true,
    "integer_rank_and_orthogonality": true,
    "both_signs_included": true,
    "full_S5_closure_before_pruning": true,
    "S5_closure_verified_by_generators": true,
    "every_candidate_contained_in_certified_maximum": true,
    "all_maxima_pairwise_incomparable": true,
    "support_orbits_partition_all_maxima": true,
    "primitive_trace_zero_dominant_normals": true,
    "barycenter_in_all_zero_weight_supports": true,
    "proposition_2_5_counts_match": true,
    "all_table5_normals_and_sizes_match": true
  },
  "table5_numbering_used_only_after_enumeration": true,
  "seconds_through_verification": 5.108197,
  "output_files": [
    "indexset.m",
    "normalVectors.m",
    "maximalNormalVectors.m",
    "maximalList.m",
    "zeroWeightList.m",
    "table5.csv",
    "enumeration_certificate.json",
    "verification.json"
  ]
}


==> anc/section2/verified_output/zeroWeightList.m <==
{{{0, 4, 1, 0, 0}, {1, 0, 0, 4, 0}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {2, 0, 0, 0, 3}}, {{0, 3, 2, 0, 0}, {0, 4, 0, 1, 0}, {1, 0, 1, 3, 0}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {2, 0, 0, 0, 3}}, {{0, 0, 5, 0, 0}, {0, 1, 4, 0, 0}, {0, 2, 3, 0, 0}, {0, 3, 2, 0, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 1, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 2, 0, 1, 1}, {2, 0, 0, 0, 3}}, {{0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {2, 0, 0, 0, 3}}, {{0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {1, 0, 3, 1, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {2, 0, 0, 0, 3}}, {{0, 2, 3, 0, 0}, {0, 3, 1, 1, 0}, {0, 4, 0, 0, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 2, 0, 0, 2}, {2, 0, 0, 0, 3}}, {{0, 0, 5, 0, 0}, {0, 2, 2, 1, 0}, {0, 4, 0, 0, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {2, 0, 0, 1, 2}}, {{0, 2, 2, 1, 0}, {0, 3, 0, 0, 2}, {1, 0, 4, 0, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {2, 0, 0, 1, 2}}, {{0, 1, 4, 0, 0}, {0, 2, 2, 1, 0}, {0, 3, 0, 2, 0}, {0, 4, 0, 0, 1}, {1, 0, 1, 3, 0}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {2, 0, 0, 1, 2}}, {{0, 3, 0, 2, 0}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 0, 1}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 2, 1}, {1, 1, 1, 1, 1}, {1, 1, 2, 0, 1}, {1, 2, 0, 0, 2}, {2, 0, 0, 0, 3}}, {{0, 1, 4, 0, 0}, {0, 2, 2, 1, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 2, 0, 0, 2}, {2, 0, 0, 1, 2}}, {{0, 1, 4, 0, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 3, 0, 0, 2}, {1, 0, 3, 1, 0}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {2, 0, 0, 2, 1}, {2, 0, 1, 0, 2}}, {{0, 0, 5, 0, 0}, {0, 1, 3, 1, 0}, {0, 2, 1, 2, 0}, {0, 3, 0, 0, 2}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}}, {{0, 0, 5, 0, 0}, {0, 1, 3, 1, 0}, {0, 2, 1, 2, 0}, {0, 4, 0, 0, 1}, {1, 0, 0, 4, 0}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {2, 0, 1, 0, 2}}, {{0, 1, 4, 0, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}}, {{0, 0, 4, 0, 1}, {0, 1, 2, 2, 0}, {0, 3, 0, 1, 1}, {1, 1, 1, 1, 1}, {2, 0, 0, 3, 0}, {2, 1, 0, 0, 2}}, {{0, 0, 4, 1, 0}, {0, 1, 3, 0, 1}, {0, 2, 1, 2, 0}, {0, 3, 0, 1, 1}, {1, 0, 2, 2, 0}, {1, 1, 1, 1, 1}, {1, 2, 0, 0, 2}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}}, {{0, 0, 5, 0, 0}, {0, 1, 2, 2, 0}, {0, 3, 0, 1, 1}, {1, 0, 0, 4, 0}, {1, 1, 1, 1, 1}, {2, 1, 0, 0, 2}}, {{0, 0, 5, 0, 0}, {0, 1, 3, 1, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 3, 0, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 2, 0, 0, 2}, {2, 0, 0, 2, 1}, {2, 0, 1, 0, 2}}, {{0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 1, 0, 1}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 2, 1}, {1, 1, 1, 1, 1}, {1, 1, 2, 0, 1}, {1, 2, 0, 0, 2}, {2, 0, 0, 1, 2}, {2, 0, 1, 0, 2}}, {{0, 0, 3, 2, 0}, {0, 0, 4, 0, 1}, {0, 3, 0, 1, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {3, 0, 0, 0, 2}}, {{0, 0, 4, 1, 0}, {0, 1, 2, 2, 0}, {0, 2, 0, 3, 0}, {0, 3, 1, 0, 1}, {1, 0, 0, 4, 0}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {2, 1, 0, 0, 2}}, {{1, 0, 0, 0, 4}, {1, 0, 0, 1, 3}, {1, 0, 0, 2, 2}, {1, 0, 0, 3, 1}, {1, 0, 0, 4, 0}, {1, 0, 1, 0, 3}, {1, 0, 1, 1, 2}, {1, 0, 1, 2, 1}, {1, 0, 1, 3, 0}, {1, 0, 2, 0, 2}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 0, 3}, {1, 1, 0, 1, 2}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {1, 2, 1, 0, 1}, {1, 2, 1, 1, 0}, {1, 2, 2, 0, 0}, {1, 3, 0, 0, 1}, {1, 3, 0, 1, 0}, {1, 3, 1, 0, 0}, {1, 4, 0, 0, 0}}, {{0, 0, 3, 2, 0}, {0, 1, 3, 0, 1}, {0, 2, 0, 3, 0}, {0, 3, 0, 1, 1}, {1, 0, 1, 3, 0}, {1, 1, 1, 1, 1}, {3, 0, 0, 0, 2}}, {{0, 0, 4, 1, 0}, {0, 1, 2, 2, 0}, {0, 2, 0, 3, 0}, {0, 2, 2, 0, 1}, {0, 3, 0, 1, 1}, {1, 0, 1, 3, 0}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {2, 0, 0, 2, 1}, {2, 1, 0, 0, 2}}, {{0, 0, 1, 4, 0}, {0, 4, 0, 0, 1}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {3, 0, 0, 0, 2}}, {{0, 0, 2, 3, 0}, {0, 1, 0, 4, 0}, {0, 3, 1, 0, 1}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {3, 0, 0, 0, 2}}, {{0, 0, 3, 2, 0}, {0, 1, 1, 3, 0}, {0, 2, 2, 0, 1}, {0, 3, 0, 1, 1}, {1, 0, 0, 4, 0}, {1, 0, 3, 0, 1}, {1, 1, 1, 1, 1}, {2, 0, 0, 2, 1}, {3, 0, 0, 0, 2}}, {{0, 0, 4, 0, 1}, {0, 0, 4, 1, 0}, {0, 1, 3, 0, 1}, {0, 1, 3, 1, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 3, 1, 0, 1}, {0, 3, 1, 1, 0}, {0, 4, 0, 0, 1}, {0, 4, 0, 1, 0}, {1, 0, 2, 0, 2}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}}, {{0, 0, 4, 1, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 2, 0, 3, 0}, {0, 2, 1, 1, 1}, {0, 3, 0, 0, 2}, {1, 0, 2, 2, 0}, {1, 0, 3, 0, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 2, 0, 0, 2}, {2, 0, 0, 3, 0}, {2, 0, 1, 1, 1}, {2, 1, 0, 0, 2}, {3, 0, 0, 0, 2}}, {{0, 0, 3, 2, 0}, {0, 0, 4, 0, 1}, {0, 1, 2, 2, 0}, {0, 1, 3, 0, 1}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 3, 0, 2, 0}, {0, 3, 1, 0, 1}, {0, 4, 0, 0, 1}, {1, 0, 1, 3, 0}, {1, 0, 2, 1, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 1, 1}, {1, 2, 0, 1, 1}, {2, 0, 0, 2, 1}, {2, 0, 1, 0, 2}, {2, 1, 0, 0, 2}}, {{0, 2, 0, 0, 3}, {0, 2, 0, 1, 2}, {0, 2, 0, 2, 1}, {0, 2, 0, 3, 0}, {0, 2, 1, 0, 2}, {0, 2, 1, 1, 1}, {0, 2, 1, 2, 0}, {0, 2, 2, 0, 1}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {1, 1, 0, 0, 3}, {1, 1, 0, 1, 2}, {1, 1, 0, 2, 1}, {1, 1, 0, 3, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 1, 2, 0, 1}, {1, 1, 2, 1, 0}, {1, 1, 3, 0, 0}, {2, 0, 0, 0, 3}, {2, 0, 0, 1, 2}, {2, 0, 0, 2, 1}, {2, 0, 0, 3, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 0, 2, 0, 1}, {2, 0, 2, 1, 0}, {2, 0, 3, 0, 0}}, {{0, 0, 0, 5, 0}, {0, 0, 1, 4, 0}, {0, 0, 2, 3, 0}, {0, 0, 3, 2, 0}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 3, 0, 1, 1}, {0, 3, 1, 0, 1}, {1, 1, 0, 2, 1}, {1, 1, 1, 1, 1}, {1, 1, 2, 0, 1}, {3, 0, 0, 0, 2}}, {{0, 0, 2, 3, 0}, {0, 0, 4, 0, 1}, {0, 1, 1, 3, 0}, {0, 1, 3, 0, 1}, {0, 2, 0, 3, 0}, {0, 2, 2, 0, 1}, {0, 3, 1, 0, 1}, {0, 4, 0, 0, 1}, {1, 0, 0, 4, 0}, {1, 0, 2, 1, 1}, {1, 1, 1, 1, 1}, {1, 2, 0, 1, 1}, {2, 0, 0, 2, 1}, {3, 0, 0, 0, 2}}, {{0, 1, 0, 4, 0}, {0, 1, 1, 3, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 2, 1}, {0, 2, 1, 1, 1}, {0, 2, 2, 0, 1}, {0, 3, 0, 0, 2}, {1, 0, 0, 4, 0}, {1, 0, 1, 3, 0}, {1, 0, 2, 2, 0}, {1, 0, 3, 1, 0}, {1, 0, 4, 0, 0}, {1, 1, 0, 2, 1}, {1, 1, 1, 1, 1}, {1, 1, 2, 0, 1}, {1, 2, 0, 0, 2}, {2, 0, 0, 2, 1}, {2, 0, 1, 1, 1}, {2, 0, 2, 0, 1}, {2, 1, 0, 0, 2}, {3, 0, 0, 0, 2}}, {{0, 0, 0, 5, 0}, {0, 0, 1, 4, 0}, {0, 0, 2, 3, 0}, {0, 0, 3, 2, 0}, {0, 0, 4, 1, 0}, {0, 0, 5, 0, 0}, {0, 1, 0, 4, 0}, {0, 1, 1, 3, 0}, {0, 1, 2, 2, 0}, {0, 1, 3, 1, 0}, {0, 1, 4, 0, 0}, {0, 2, 0, 3, 0}, {0, 2, 1, 2, 0}, {0, 2, 2, 1, 0}, {0, 2, 3, 0, 0}, {0, 3, 0, 2, 0}, {0, 3, 1, 1, 0}, {0, 3, 2, 0, 0}, {0, 4, 0, 1, 0}, {0, 4, 1, 0, 0}, {0, 5, 0, 0, 0}, {1, 0, 0, 3, 1}, {1, 0, 1, 2, 1}, {1, 0, 2, 1, 1}, {1, 0, 3, 0, 1}, {1, 1, 0, 2, 1}, {1, 1, 1, 1, 1}, {1, 1, 2, 0, 1}, {1, 2, 0, 1, 1}, {1, 2, 1, 0, 1}, {1, 3, 0, 0, 1}, {2, 0, 0, 1, 2}, {2, 0, 1, 0, 2}, {2, 1, 0, 0, 2}}, {{0, 0, 3, 0, 2}, {0, 0, 3, 1, 1}, {0, 0, 3, 2, 0}, {0, 1, 2, 0, 2}, {0, 1, 2, 1, 1}, {0, 1, 2, 2, 0}, {0, 2, 1, 0, 2}, {0, 2, 1, 1, 1}, {0, 2, 1, 2, 0}, {0, 3, 0, 0, 2}, {0, 3, 0, 1, 1}, {0, 3, 0, 2, 0}, {1, 0, 2, 0, 2}, {1, 0, 2, 1, 1}, {1, 0, 2, 2, 0}, {1, 1, 1, 0, 2}, {1, 1, 1, 1, 1}, {1, 1, 1, 2, 0}, {1, 2, 0, 0, 2}, {1, 2, 0, 1, 1}, {1, 2, 0, 2, 0}, {2, 0, 1, 0, 2}, {2, 0, 1, 1, 1}, {2, 0, 1, 2, 0}, {2, 1, 0, 0, 2}, {2, 1, 0, 1, 1}, {2, 1, 0, 2, 0}, {3, 0, 0, 0, 2}, {3, 0, 0, 1, 1}, {3, 0, 0, 2, 0}}, {{0, 0, 0, 4, 1}, {0, 0, 1, 3, 1}, {0, 0, 2, 2, 1}, {0, 0, 3, 1, 1}, {0, 0, 4, 0, 1}, {0, 1, 0, 3, 1}, {0, 1, 1, 2, 1}, {0, 1, 2, 1, 1}, {0, 1, 3, 0, 1}, {0, 2, 0, 2, 1}, {0, 2, 1, 1, 1}, {0, 2, 2, 0, 1}, {0, 3, 0, 1, 1}, {0, 3, 1, 0, 1}, {0, 4, 0, 0, 1}, {1, 0, 0, 3, 1}, {1, 0, 1, 2, 1}, {1, 0, 2, 1, 1}, {1, 0, 3, 0, 1}, {1, 1, 0, 2, 1}, {1, 1, 1, 1, 1}, {1, 1, 2, 0, 1}, {1, 2, 0, 1, 1}, {1, 2, 1, 0, 1}, {1, 3, 0, 0, 1}, {2, 0, 0, 2, 1}, {2, 0, 1, 1, 1}, {2, 0, 2, 0, 1}, {2, 1, 0, 1, 1}, {2, 1, 1, 0, 1}, {2, 2, 0, 0, 1}, {3, 0, 0, 1, 1}, {3, 0, 1, 0, 1}, {3, 1, 0, 0, 1}, {4, 0, 0, 0, 1}}}


==> anc/section6/MANIFEST.txt <==
MANIFEST.txt
README.txt
SHA256SUMS.txt
audit_section6.py
build_release.py
filter2_certificates.json
filter2_stabilizer.py
independent_sympy_check.py
normal_forms.py
paper_data.py
rebuild_certificates.py
requirements.txt
run_all.py
section6_data.py
symbolic_normal_forms.py
tests/test_algebra.py
tests/test_cli.py
tests/test_validation.py
verify_release.py


==> anc/section6/README.txt <==
Section 6: exact stabilizer certificates
----------------------------------------

Companion to Yasutaka Shibata, "The GIT Boundary of Quintic Threefolds",
Section 6 and Tables 7 and 8.

Package instructions (../README.txt)

Run
---

All commands on this page assume the section6/ directory and use python
to mean the interpreter selected for this project. Python 3.10 or newer is
required. The mathematical programs and original tests are unchanged from the
supplied Section 6 version 1.1.0.

The principal verifier needs only the standard library:

    python verify_release.py
    python filter2_stabilizer.py

For the complete check, install the pinned dependencies into a virtual environment
as described in the package README (../README.txt), then use that interpreter:

    python run_all.py

For example, when the environment is at the package root, invoke
../.venv/bin/python run_all.py on Linux or macOS, or
..\.venv\Scripts\python.exe run_all.py on Windows PowerShell.

The full check verifies the Section 6 checksums, modular certificates, both exact
rational-rank methods, the integer audit, byte-identical certificate regeneration,
and all 155 original regression tests. A successful run ends with:

    PASS: COMPLETE RELEASE CHECK (all 21 cases, both QQ methods, integer audit, rebuild and tests).

A failure stops the run. No report is written unless requested; tests use temporary
files, and Python may create caches. No command uploads or publishes anything.

Programs and data
-----------------

    filter2_certificates.json: Original 21 integral certificates, unchanged.
    filter2_stabilizer.py: Sparse normal forms, torus kernel, modular minors, and modular ranks.
    independent_sympy_check.py: Literal symbolic forms, differentiation, and exact rank over QQ.
    audit_section6.py: First-order substitution, integer determinants, QQ rank, and kernel-line equality.
    rebuild_certificates.py: Separate deterministic certificate reconstruction.
    normal_forms.py: Parameterized sparse normal-form templates.
    symbolic_normal_forms.py: Separate literal SymPy equations.
    section6_data.py: Strict schema, metadata, and CLI validation.
    paper_data.py: Weights, component/support correspondence, and Table 8 residues.
    run_all.py: Complete Section 6 check.
    verify_release.py: SHA-256 verification and explicit inventory refresh.
    build_release.py: Optional deterministic ZIP builder for Section 6 only.
    MANIFEST.txt, SHA256SUMS.txt: Inventory and checksums for this Section 6 directory.
    requirements.txt: Pinned versions for the SymPy checks.
    tests/: Original schema, algebra, CLI, and reproducibility tests.

Individual checks and reports
-----------------------------

    python filter2_stabilizer.py
    python independent_sympy_check.py
    python independent_sympy_check.py --method matrix
    python audit_section6.py
    python -m unittest discover -s tests -v

Selected components are supported by the first two verifiers:

    python filter2_stabilizer.py --case 1,10,21 --show-polynomial
    python independent_sympy_check.py --case 10 --show-form

a is the component index, not its original support label k(a); for example,
--case 16 selects the representative with k=19. Partial runs validate all input
records but compute matrices and ranks only for selected cases. Their summaries
say SELECTED n/21 CASES ONLY; they do not certify all 21 cases. The integer auditor
always checks all 21.

Optional reports require new filenames:

    python filter2_stabilizer.py --output results/modular.json
    python independent_sympy_check.py --output results/rational.json
    python audit_section6.py --output results/integer_audit.json

Reports identify the input by SHA-256. Integer determinants in the audit report
are decimal strings to avoid loss of large digits in downstream JSON readers.
The input certificate itself uses strict JSON integers. No report is silently
overwritten. Exit status is 0 for success, 1 for verification or I/O failure,
and 2 for invalid usage or a missing SymPy dependency; the aggregate runner maps
a failed child process to status 1.

Rebuild the certificate
-----------------------

    python rebuild_certificates.py --check-only
    python rebuild_certificates.py --compare filter2_certificates.json
    python rebuild_certificates.py --output filter2_certificates.regenerated.json

--compare checks bytes, not normalized text. With no options the output is
filter2_certificates.regenerated.json, not the archived certificate. Existing
outputs are refused. The generator explicitly emits UTF-8/LF bytes on every
platform. Keep the archived filter2_certificates.json unchanged.

Mathematical contract
---------------------

For a nonzero quintic F, the 126-by-25 matrix represents

    D_F : sl_5 (+) C -> Sym^5(C^5),    (A,c) -> A.F - cF.

Rows are all 126 degree-five exponents in descending lexicographic order. Columns
are the 20 operators x_i*d/dx_j for i != j (i outermost), the four operators
x_i*d/dx_i - x4*d/dx4 for i=0,...,3, and -F. Certificate indices are zero-based.

Each verifier reconstructs the integral specialization from its normal-form
template and checks equality with the stored polynomial. The complete family's
weight-zero property is checked, including monomials whose specialized coefficient
vanishes. Weight zero alone is not accepted as normal-form membership.

The prescribed nonzero trace-zero torus vector gives a nonzero kernel vector,
so the rank is at most 24. A nonzero 24-by-24 minor modulo p=1,000,003 proves that
its integer determinant is nonzero, so the rank is at least 24 over QQ and C.
The SymPy routes establish the full rank exactly; the integer auditor additionally
computes the integer determinant and compares the rational kernel with the torus
line. No floating-point rank computation is used.

The principal verifier uses exponent shifts and integer coefficients. The SymPy
checker uses symbolic differentiation. The integer auditor uses first-order
coordinate substitution. Their matrices are compared entry by entry in the tests.
The schema and manuscript constants are shared; the SymPy checker and integer
auditor also share literal symbolic equations. These are distinct computational
routes, not three independent transcriptions of the manuscript or a formal proof
assistant.

Scope and input policy
----------------------

The scripts do not establish the geometric closed-orbit loci, quotient-image
dimensions, Luna's theorem, or the singularity catalog. Test specializations are
not claimed to be generic, smooth, or polystable. In particular, the specialization
with gamma=beta=0 for a=15 is intentional: the manuscript first works on the
coefficient space and then intersects the relevant nonempty open sets.

The schema rejects missing or unknown fields, duplicate JSON keys, noninteger
numbers, booleans used as integers, numeric strings, NaN/infinity, invalid
exponents, repeated monomials, missing/duplicate components, and invalid minor
indices. Inputs are limited to 4 MiB. Validation does not depend on assert.
The verifiers accept only the fixed metadata and mathematical contract; checksum
identity with the archived certificate is checked separately.

The supplied source described Section 6 as a reconstruction from the manuscript,
not as a byte-identical copy of older unpublished ancillary code. This packaging
retains that source and its certificate unchanged. The manuscript and certificate
hashes remain in paper_data.py. Neither the manuscript nor third-party Python
packages are bundled here.

Integrity and intentional edits
-------------------------------

    python verify_release.py

The manifest and checksums cover this Section 6 directory only. Unlisted local
files, environments, and generated reports are not verified. SHA-256 detects
changes relative to the supplied list; it is not an authenticity guarantee when
both files and checksums can be replaced.

After intentional edits to Section 6 source or documentation, remove generated
outputs from this directory, refresh the inventory, and rerun the full checks:

    python verify_release.py --refresh
    python run_all.py

Refresh records current bytes; it does not itself verify mathematics. The
inventory operation can include unlisted local reports, so keep generated
results elsewhere when preparing a new archive.

The retained helper below creates a Section 6-only ZIP, not the complete
ancillary package. For arXiv submission, retain both sections and the
root-level files inside the supplied anc directory. This helper is not
needed to use or submit the complete ancillary package.

    python build_release.py --output ../section6-only.zip

Its output must not already exist. Preserve LF line endings when editing text
files, because checksums and certificate comparisons are byte-based.


==> anc/section6/SHA256SUMS.txt <==
bdfd11ebc4aebd08ce178f4b74b77b3a7180580d15c190fa6e387718693e5684  MANIFEST.txt
fed594f827659bdbb77760ef6c1e106a881a597ecbe21980b9fb250207ce01df  README.txt
87ff1b884aadae476b67f80819676b1494474ddfbfb5b68dd0664ad0143ef9fe  audit_section6.py
b1b200fffb837857d5daeb15c1920df3b82a30e5da5b8ab5cf6f023311128d1f  build_release.py
700756e000656b301ca25cc3947895faffb8a303fc04b36d0739b4832a0d0b26  filter2_certificates.json
1f6e2e003faada1cb5a83a731fc197bd18108f9f5128af1b837f0237ada97626  filter2_stabilizer.py
c2b1d5322b3e6dd03eaf733a97bd3b9fca692118ef234eeae2740187cad4f689  independent_sympy_check.py
2244a38582f49bea620aabd23d9c2bde45dced9a688bcfa398c61b40fa865b3a  normal_forms.py
436de90e6ba67593f339c57d268cdf8bfadac1e2ced66a2351b22b23597d56fc  paper_data.py
a22cd8caf7f284186899867eb5a5a82b57e2aa212b8d64d5a573976b1b2b9dc3  rebuild_certificates.py
7e0dc3091fe19bc8bc5e0e493de42b531a5f1f5c3fec47dc6f3e82671e7dd2da  requirements.txt
5fc22858ce7f5c90918d975e0640ec7fb704162133f0e14e3ea23b039c27764e  run_all.py
ef53246a15b7c57bd256dcb0e7e16ff15b7e747ca6deb41bbcc82c780a7f3237  section6_data.py
db0d4cc88e27aeb565a597cc5e5b6d9372d94d879a63ab30931733603d2838d3  symbolic_normal_forms.py
3b28cbb8e31ddb0ead13cfbcb6b85e9c0fbcd68047afe7a1bc5e8b8f51856c13  tests/test_algebra.py
db1a2cb915ed4e77a329a1427a54fa889473aef3eec578910e257382fc89afc8  tests/test_cli.py
8c95e6dda80bf6def222c05bc1527a7838b784f57ac02861687f25f485f4b4de  tests/test_validation.py
91f73e7df23d45e966a6531e20255718e7980325266d7441da3fc780413c2bf2  verify_release.py


==> anc/section6/audit_section6.py <==
#!/usr/bin/env python3
"""Audit all 21 Section 6 certificates using first-order coordinate substitution.

Reconstruct the displayed symbolic normal form, compute integer determinants by
Bareiss elimination, exact QQ ranks, and equality of the one-dimensional kernel
to the prescribed torus line. This is not a verification of the geometric parts
of the component theorem. No derivative-builder or modular elimination imports.
"""
from __future__ import annotations
import argparse
import itertools
import platform
import sys
from pathlib import Path
from typing import Any
from paper_data import VERSION
from section6_data import (
    VerificationError, encode_json, read_certificate, require,
    validate_case_record, write_new_file,
)
try:
    import sympy as sp
    from sympy.polys.matrices import DomainMatrix
except ImportError:
    print("FAIL: SymPy is required: python -m pip install -r requirements.txt", file=sys.stderr)
    raise SystemExit(2)
from symbolic_normal_forms import X, manuscript_form, universal_weight_zero

MONOMIALS = sorted((e for e in itertools.product(range(6), repeat=5) if sum(e) == 5), reverse=True)

def matrix_from_form(form: sp.Expr) -> sp.Matrix:
    """First-order coordinate substitution, rather than the submitted builders."""
    t = sp.Symbol('_audit_t')
    columns = []
    for i,j in itertools.product(range(5), repeat=2):
        if i != j:
            columns.append(sp.Poly(form.subs(X[j],X[j]+t*X[i]), t).coeff_monomial(t))
    for i in range(4):
        changed = form.subs({X[i]:(1+t)*X[i], X[4]:(1-t)*X[4]}, simultaneous=True)
        columns.append(sp.Poly(changed,t).coeff_monomial(t))
    columns.append(-form)
    coeffs = [sp.Poly(c,*X,domain=sp.ZZ).as_dict() for c in columns]
    return sp.Matrix([[col.get(e,0) for col in coeffs] for e in MONOMIALS])

def bareiss_det(matrix: list[list[int]]) -> int:
    """Exact integer determinant, with no modular inverse or floating point."""
    n = len(matrix)
    require(all(len(row)==n for row in matrix), 'determinant matrix must be square')
    if n == 0:
        return 1
    a = [row[:] for row in matrix]
    sign, previous = 1, 1
    for k in range(n-1):
        pivot_row = next((i for i in range(k,n) if a[i][k]),None)
        if pivot_row is None:
            return 0
        if pivot_row != k:
            a[k],a[pivot_row] = a[pivot_row],a[k]
            sign = -sign
        pivot = a[k][k]
        for i in range(k+1,n):
            for j in range(k+1,n):
                value = pivot*a[i][j]-a[i][k]*a[k][j]
                quotient, remainder = divmod(value,previous)
                require(remainder == 0, 'internal Bareiss exact-division failure')
                a[i][j] = quotient
            a[i][k] = 0
        previous = pivot
    return sign*a[-1][-1]

def verify_case(case: dict[str, Any]) -> tuple[dict, sp.Matrix]:
    stored = validate_case_record(case)
    component = case["a"]
    form = manuscript_form(component, case["specialization"])
    require(form != 0, f"a={component}: zero normal form")
    require(stored == sp.Poly(form, *X, domain=sp.ZZ).as_dict(),
            f"a={component}: polynomial_terms != displayed normal form at specialization")
    universal_terms = universal_weight_zero(component)
    matrix = matrix_from_form(form)
    require(matrix.shape == (126, 25), "matrix shape mismatch")
    kernel = sp.Matrix([0] * 20 + case["weight"][:4] + [0])
    require(any(kernel), f"a={component}: zero torus generator")
    require(matrix * kernel == sp.zeros(126, 1), f"a={component}: torus-kernel failure")
    minor = [[int(matrix[r, c]) for c in case["minor_columns"]] for r in case["minor_rows"]]
    determinant = bareiss_det(minor)
    require(determinant != 0, f"a={component}: integer determinant vanishes")
    require(determinant % 1_000_003 == case["det_mod_p"], f"a={component}: determinant residue mismatch")
    rank = int(DomainMatrix.from_Matrix(matrix).convert_to(sp.QQ).rank())
    require(rank == 24, f"a={component}: exact rank mismatch")
    nullspace = matrix.nullspace()
    require(len(nullspace) == 1, f"a={component}: nullity is not one")
    pivot = next(i for i, value in enumerate(kernel) if value)
    require(nullspace[0] * kernel[pivot] == kernel * nullspace[0][pivot],
            f"a={component}: nullspace is not the prescribed torus line")
    return {
        "a": component, "k": case["k"], "terms": len(stored),
        "universal_term_count": universal_terms, "normal_form_matches": True,
        "universal_weight_zero": True, "rank_QQ": rank, "kernel_dimension": 1,
        "kernel_equals_torus_line": True, "determinant_integer": str(determinant),
        "det_mod_p": case["det_mod_p"], "signature": case["signature"],
    }, matrix


def audit(data_path: Path) -> tuple[dict, dict[int, sp.Matrix]]:
    document, digest = read_certificate(data_path)
    results, matrices = [], {}
    for case in sorted(document["cases"], key=lambda item: item["a"]):
        result, matrix = verify_case(case)
        results.append(result)
        matrices[case["a"]] = matrix
        print(f"a={case['a']:2d} k={case['k']:2d} normal-form=OK universal-weight=0 "
              f"rank_QQ=24 nullity=1 det_mod_p={case['det_mod_p']}", flush=True)
    return {
        "version": VERSION, "python": platform.python_version(), "sympy": sp.__version__,
        "input_sha256": digest, "all_21_cases_verified": True, "cases": results,
    }, matrices


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--version", action="version", version=VERSION)
    parser.add_argument("--data", type=Path, default=Path(__file__).with_name("filter2_certificates.json"))
    parser.add_argument("--output", type=Path, help="write a new JSON report; never overwrite")
    args = parser.parse_args()
    try:
        report, _ = audit(args.data)
        if args.output:
            write_new_file(args.output, encode_json(report))
        print("PASS [ALL 21 CASES]: integer minors, QQ ranks and exact torus kernel lines verified.")
        return 0
    except (OSError, ValueError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/section6/build_release.py <==
#!/usr/bin/env python3
"""Build a deterministic ZIP from the verified manifest; never overwrite output.

Run verify_release.py --refresh only after intentional source/metadata edits,
then run all tests before packaging. The ZIP contains no unlisted local files.
"""
from __future__ import annotations
import argparse
import sys
import zipfile
from pathlib import Path
from paper_data import VERSION
from verify_release import safe_path, verify

HERE = Path(__file__).resolve().parent
ARCHIVE_ROOT = f"section6-stabilizer-certificates-v{VERSION}"


def build(output: Path) -> int:
    verify(HERE)
    output.parent.mkdir(parents=True, exist_ok=True)
    entries = (HERE / "MANIFEST.txt").read_text(encoding="utf-8").splitlines()
    with output.open("xb") as stream:
        with zipfile.ZipFile(stream, "w", compression=zipfile.ZIP_DEFLATED, compresslevel=9) as archive:
            for name in entries:
                info = zipfile.ZipInfo(f"{ARCHIVE_ROOT}/{name}", date_time=(2026, 9, 6, 0, 0, 0))
                info.create_system = 3
                info.external_attr = 0o100644 << 16
                info.compress_type = zipfile.ZIP_DEFLATED
                archive.writestr(info, safe_path(HERE, name).read_bytes(), compresslevel=9)
    return len(entries)


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=HERE.parent / f"{ARCHIVE_ROOT}.zip")
    args = parser.parse_args()
    try:
        count = build(args.output)
        print(f"Wrote {args.output}; {count} manifest entries.")
        return 0
    except (OSError, ValueError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/section6/filter2_certificates.json <==
{
  "schema_version": 1,
  "reconstruction_note": "Clean-room reconstruction from the supplied manuscript. It is functionally equivalent to the ancillary data described in Section 6 and reproduces all 21 printed residues; byte-for-byte identity with any unpublished original ancillary file is not claimed.",
  "index_base": 0,
  "prime": 1000003,
  "degree": 5,
  "variables": [
    "x0",
    "x1",
    "x2",
    "x3",
    "x4"
  ],
  "row_basis": {
    "size": 126,
    "description": "All degree-5 exponent tuples (e0,...,e4), ordered by descending lexicographic order; the row monomial is x0^e0*...*x4^e4."
  },
  "column_basis": [
    {
      "index": 0,
      "name": "x0*d/dx1",
      "kind": "off_diagonal",
      "i": 0,
      "j": 1
    },
    {
      "index": 1,
      "name": "x0*d/dx2",
      "kind": "off_diagonal",
      "i": 0,
      "j": 2
    },
    {
      "index": 2,
      "name": "x0*d/dx3",
      "kind": "off_diagonal",
      "i": 0,
      "j": 3
    },
    {
      "index": 3,
      "name": "x0*d/dx4",
      "kind": "off_diagonal",
      "i": 0,
      "j": 4
    },
    {
      "index": 4,
      "name": "x1*d/dx0",
      "kind": "off_diagonal",
      "i": 1,
      "j": 0
    },
    {
      "index": 5,
      "name": "x1*d/dx2",
      "kind": "off_diagonal",
      "i": 1,
      "j": 2
    },
    {
      "index": 6,
      "name": "x1*d/dx3",
      "kind": "off_diagonal",
      "i": 1,
      "j": 3
    },
    {
      "index": 7,
      "name": "x1*d/dx4",
      "kind": "off_diagonal",
      "i": 1,
      "j": 4
    },
    {
      "index": 8,
      "name": "x2*d/dx0",
      "kind": "off_diagonal",
      "i": 2,
      "j": 0
    },
    {
      "index": 9,
      "name": "x2*d/dx1",
      "kind": "off_diagonal",
      "i": 2,
      "j": 1
    },
    {
      "index": 10,
      "name": "x2*d/dx3",
      "kind": "off_diagonal",
      "i": 2,
      "j": 3
    },
    {
      "index": 11,
      "name": "x2*d/dx4",
      "kind": "off_diagonal",
      "i": 2,
      "j": 4
    },
    {
      "index": 12,
      "name": "x3*d/dx0",
      "kind": "off_diagonal",
      "i": 3,
      "j": 0
    },
    {
      "index": 13,
      "name": "x3*d/dx1",
      "kind": "off_diagonal",
      "i": 3,
      "j": 1
    },
    {
      "index": 14,
      "name": "x3*d/dx2",
      "kind": "off_diagonal",
      "i": 3,
      "j": 2
    },
    {
      "index": 15,
      "name": "x3*d/dx4",
      "kind": "off_diagonal",
      "i": 3,
      "j": 4
    },
    {
      "index": 16,
      "name": "x4*d/dx0",
      "kind": "off_diagonal",
      "i": 4,
      "j": 0
    },
    {
      "index": 17,
      "name": "x4*d/dx1",
      "kind": "off_diagonal",
      "i": 4,
      "j": 1
    },
    {
      "index": 18,
      "name": "x4*d/dx2",
      "kind": "off_diagonal",
      "i": 4,
      "j": 2
    },
    {
      "index": 19,
      "name": "x4*d/dx3",
      "kind": "off_diagonal",
      "i": 4,
      "j": 3
    },
    {
      "index": 20,
      "name": "x0*d/dx0 - x4*d/dx4",
      "kind": "trace_zero_diagonal",
      "i": 0
    },
    {
      "index": 21,
      "name": "x1*d/dx1 - x4*d/dx4",
      "kind": "trace_zero_diagonal",
      "i": 1
    },
    {
      "index": 22,
      "name": "x2*d/dx2 - x4*d/dx4",
      "kind": "trace_zero_diagonal",
      "i": 2
    },
    {
      "index": 23,
      "name": "x3*d/dx3 - x4*d/dx4",
      "kind": "trace_zero_diagonal",
      "i": 3
    },
    {
      "index": 24,
      "name": "-F",
      "kind": "projective_scaling"
    }
  ],
  "cases": [
    {
      "a": 1,
      "k": 1,
      "weight": [
        36,
        1,
        -4,
        -9,
        -24
      ],
      "signature": [
        -36,
        -1,
        4,
        9,
        24
      ],
      "specialization": {
        "alpha": 2
      },
      "polynomial_terms": [
        {
          "coeff": 2,
          "exp": [
            2,
            0,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            0,
            4,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            4,
            1,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        14,
        21,
        23,
        24,
        29,
        30,
        33,
        34,
        41,
        43,
        47,
        49,
        50,
        52,
        53,
        54,
        57,
        59,
        62,
        63,
        64,
        65,
        68,
        69
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 28050,
      "certified_rank": 24
    },
    {
      "a": 2,
      "k": 2,
      "weight": [
        27,
        2,
        -3,
        -8,
        -18
      ],
      "signature": [
        -27,
        -2,
        3,
        8,
        18
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3
      },
      "polynomial_terms": [
        {
          "coeff": 3,
          "exp": [
            2,
            0,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 2,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            1,
            3,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            4,
            0,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            2,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        14,
        21,
        23,
        24,
        29,
        30,
        33,
        34,
        41,
        43,
        47,
        49,
        50,
        52,
        53,
        54,
        57,
        59,
        61,
        62,
        63,
        64,
        68,
        69
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 818759,
      "certified_rank": 24
    },
    {
      "a": 3,
      "k": 3,
      "weight": [
        3,
        0,
        0,
        -1,
        -2
      ],
      "signature": [
        -3,
        0,
        0,
        1,
        2
      ],
      "specialization": {
        "B5_coefficients_descending_lex": [
          2,
          3,
          5,
          7,
          11,
          13
        ]
      },
      "polynomial_terms": [
        {
          "coeff": 1,
          "exp": [
            2,
            0,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            2,
            0,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            2,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            1,
            3,
            0
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            5,
            0,
            0,
            0
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            4,
            1,
            0,
            0
          ]
        },
        {
          "coeff": 5,
          "exp": [
            0,
            3,
            2,
            0,
            0
          ]
        },
        {
          "coeff": 7,
          "exp": [
            0,
            2,
            3,
            0,
            0
          ]
        },
        {
          "coeff": 11,
          "exp": [
            0,
            1,
            4,
            0,
            0
          ]
        },
        {
          "coeff": 13,
          "exp": [
            0,
            0,
            5,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        14,
        18,
        23,
        24,
        29,
        30,
        33,
        34,
        38,
        41,
        43,
        44,
        49,
        51,
        52,
        53,
        54,
        59,
        61,
        62,
        63,
        64,
        68,
        69
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 341126,
      "certified_rank": 24
    },
    {
      "a": 4,
      "k": 4,
      "weight": [
        24,
        9,
        -6,
        -11,
        -16
      ],
      "signature": [
        -24,
        -9,
        6,
        11,
        16
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3
      },
      "polynomial_terms": [
        {
          "coeff": 3,
          "exp": [
            2,
            0,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 2,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            4,
            0,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            0,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            2,
            3,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        14,
        21,
        23,
        24,
        29,
        30,
        33,
        34,
        41,
        43,
        47,
        49,
        50,
        51,
        52,
        53,
        54,
        55,
        59,
        62,
        63,
        64,
        68,
        69
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 749212,
      "certified_rank": 24
    },
    {
      "a": 5,
      "k": 5,
      "weight": [
        21,
        6,
        -4,
        -9,
        -14
      ],
      "signature": [
        -21,
        -6,
        4,
        9,
        14
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3,
        "gamma": 5
      },
      "polynomial_terms": [
        {
          "coeff": 5,
          "exp": [
            2,
            0,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 3,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 2,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            3,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            1,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            0,
            2,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            2,
            3,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        14,
        21,
        23,
        24,
        29,
        30,
        33,
        34,
        41,
        43,
        47,
        49,
        50,
        51,
        52,
        53,
        54,
        56,
        59,
        62,
        63,
        64,
        68,
        69
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 871295,
      "certified_rank": 24
    },
    {
      "a": 6,
      "k": 6,
      "weight": [
        18,
        3,
        -2,
        -7,
        -12
      ],
      "signature": [
        -18,
        -3,
        2,
        7,
        12
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3,
        "gamma": 5,
        "delta": 7,
        "epsilon": 11
      },
      "polynomial_terms": [
        {
          "coeff": 11,
          "exp": [
            2,
            0,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 7,
          "exp": [
            1,
            2,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 5,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 3,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 2,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            2,
            2,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            4,
            0,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            1,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            2,
            3,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        14,
        21,
        23,
        24,
        29,
        30,
        33,
        34,
        41,
        43,
        44,
        47,
        49,
        50,
        51,
        52,
        53,
        54,
        59,
        60,
        63,
        64,
        68,
        69
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 515005,
      "certified_rank": 24
    },
    {
      "a": 7,
      "k": 7,
      "weight": [
        5,
        1,
        0,
        -2,
        -4
      ],
      "signature": [
        -5,
        -1,
        0,
        2,
        4
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3
      },
      "polynomial_terms": [
        {
          "coeff": 3,
          "exp": [
            2,
            0,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 2,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            4,
            0,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            2,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            0,
            5,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        13,
        14,
        23,
        24,
        29,
        30,
        31,
        32,
        33,
        34,
        40,
        43,
        49,
        51,
        52,
        53,
        59,
        62,
        63,
        66,
        67,
        68,
        73,
        84
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 419273,
      "certified_rank": 24
    },
    {
      "a": 8,
      "k": 8,
      "weight": [
        4,
        2,
        -1,
        -2,
        -3
      ],
      "signature": [
        -4,
        -2,
        1,
        2,
        3
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3
      },
      "polynomial_terms": [
        {
          "coeff": 3,
          "exp": [
            2,
            0,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 2,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            4,
            0,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            2,
            2,
            1,
            0
          ]
        }
      ],
      "minor_rows": [
        13,
        14,
        23,
        24,
        25,
        29,
        30,
        31,
        32,
        33,
        34,
        43,
        49,
        51,
        52,
        53,
        55,
        57,
        59,
        62,
        63,
        66,
        67,
        68
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 226555,
      "certified_rank": 24
    },
    {
      "a": 9,
      "k": 9,
      "weight": [
        19,
        4,
        -1,
        -6,
        -16
      ],
      "signature": [
        -19,
        -4,
        1,
        6,
        16
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3,
        "gamma": 5,
        "delta": 7
      },
      "polynomial_terms": [
        {
          "coeff": 7,
          "exp": [
            2,
            0,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 5,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 3,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            1,
            3,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            4,
            0,
            0,
            1
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            3,
            0,
            2,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            2,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            1,
            4,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        13,
        14,
        23,
        24,
        27,
        29,
        30,
        32,
        33,
        34,
        38,
        43,
        49,
        52,
        53,
        57,
        59,
        60,
        61,
        62,
        63,
        67,
        68,
        79
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 925602,
      "certified_rank": 24
    },
    {
      "a": 10,
      "k": 10,
      "weight": [
        12,
        2,
        -3,
        -3,
        -8
      ],
      "signature": [
        -12,
        -2,
        3,
        3,
        8
      ],
      "specialization": {
        "lambda": 2,
        "q_coefficients_descending_lex": [
          2,
          3,
          5
        ],
        "r_coefficients_descending_lex": [
          7,
          11,
          13
        ],
        "beta": 17
      },
      "polynomial_terms": [
        {
          "coeff": 1,
          "exp": [
            2,
            0,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 17,
          "exp": [
            1,
            2,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 7,
          "exp": [
            1,
            1,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 11,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 13,
          "exp": [
            1,
            1,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            3,
            1,
            0
          ]
        },
        {
          "coeff": -3,
          "exp": [
            1,
            0,
            2,
            2,
            0
          ]
        },
        {
          "coeff": 2,
          "exp": [
            1,
            0,
            1,
            3,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            4,
            0,
            0,
            1
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            3,
            2,
            0,
            0
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            3,
            1,
            1,
            0
          ]
        },
        {
          "coeff": 5,
          "exp": [
            0,
            3,
            0,
            2,
            0
          ]
        }
      ],
      "minor_rows": [
        14,
        21,
        23,
        24,
        27,
        30,
        33,
        34,
        41,
        43,
        44,
        47,
        49,
        50,
        52,
        53,
        54,
        55,
        57,
        59,
        60,
        64,
        68,
        69
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 658896,
      "certified_rank": 24
    },
    {
      "a": 11,
      "k": 11,
      "weight": [
        14,
        4,
        -1,
        -6,
        -11
      ],
      "signature": [
        -14,
        -4,
        1,
        6,
        11
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3,
        "gamma": 5,
        "delta": 7,
        "epsilon": 11,
        "zeta": 13
      },
      "polynomial_terms": [
        {
          "coeff": 1,
          "exp": [
            2,
            0,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 13,
          "exp": [
            1,
            2,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 11,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 7,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 5,
          "exp": [
            1,
            0,
            2,
            2,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            1,
            0,
            1
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            3,
            0,
            2,
            0
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            2,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            1,
            4,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        13,
        14,
        23,
        24,
        27,
        29,
        30,
        31,
        32,
        33,
        34,
        43,
        44,
        49,
        50,
        51,
        52,
        53,
        54,
        60,
        62,
        63,
        67,
        68
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 266577,
      "certified_rank": 24
    },
    {
      "a": 12,
      "k": 12,
      "weight": [
        13,
        8,
        -2,
        -7,
        -12
      ],
      "signature": [
        -13,
        -8,
        2,
        7,
        12
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3,
        "gamma": 5,
        "delta": 7,
        "epsilon": 11
      },
      "polynomial_terms": [
        {
          "coeff": 1,
          "exp": [
            2,
            0,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 11,
          "exp": [
            2,
            0,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 7,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 5,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            3,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            2,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            2,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            1,
            4,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        11,
        13,
        14,
        21,
        23,
        24,
        27,
        29,
        30,
        31,
        32,
        33,
        34,
        44,
        49,
        50,
        52,
        56,
        59,
        60,
        62,
        63,
        64,
        66
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 910121,
      "certified_rank": 24
    },
    {
      "a": 13,
      "k": 13,
      "weight": [
        3,
        2,
        0,
        -2,
        -3
      ],
      "signature": [
        -3,
        -2,
        0,
        2,
        3
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3,
        "gamma": 5,
        "delta": 7
      },
      "polynomial_terms": [
        {
          "coeff": 7,
          "exp": [
            2,
            0,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 1,
          "exp": [
            2,
            0,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 5,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            2,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            1,
            3,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            0,
            5,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        11,
        12,
        14,
        21,
        22,
        24,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        44,
        49,
        50,
        57,
        59,
        60,
        62,
        63,
        64,
        65
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 157960,
      "certified_rank": 24
    },
    {
      "a": 14,
      "k": 14,
      "weight": [
        4,
        1,
        0,
        -1,
        -4
      ],
      "signature": [
        -4,
        -1,
        0,
        1,
        4
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3,
        "gamma": 5,
        "delta": 7
      },
      "polynomial_terms": [
        {
          "coeff": 1,
          "exp": [
            2,
            0,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 7,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 5,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            0,
            4,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            4,
            0,
            0,
            1
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            2,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            1,
            3,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            0,
            5,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        11,
        14,
        21,
        24,
        27,
        29,
        30,
        31,
        33,
        34,
        38,
        41,
        47,
        49,
        50,
        57,
        59,
        60,
        62,
        63,
        64,
        65,
        66,
        79
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 506192,
      "certified_rank": 24
    },
    {
      "a": 15,
      "k": 15,
      "weight": [
        9,
        4,
        -1,
        -6,
        -6
      ],
      "signature": [
        -9,
        -4,
        1,
        6,
        6
      ],
      "specialization": {
        "gamma": 0,
        "beta": 0,
        "R_coefficients_descending_lex": [
          2,
          3,
          5
        ],
        "B_coefficients_descending_lex": [
          7,
          11,
          13,
          17
        ]
      },
      "polynomial_terms": [
        {
          "coeff": 7,
          "exp": [
            2,
            0,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 11,
          "exp": [
            2,
            0,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 13,
          "exp": [
            2,
            0,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 17,
          "exp": [
            2,
            0,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 2,
          "exp": [
            1,
            1,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 3,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 5,
          "exp": [
            1,
            1,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            2,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            1,
            4,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        12,
        13,
        22,
        23,
        24,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        42,
        48,
        51,
        52,
        53,
        57,
        58,
        61,
        62,
        63,
        65,
        66
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 882759,
      "certified_rank": 24
    },
    {
      "a": 16,
      "k": 19,
      "weight": [
        2,
        1,
        0,
        -1,
        -2
      ],
      "signature": [
        -2,
        -1,
        0,
        1,
        2
      ],
      "specialization": {
        "alpha": 2,
        "beta": 3,
        "gamma": 5,
        "delta": 7,
        "epsilon": 11,
        "zeta": 13,
        "xi": 17,
        "theta": 19
      },
      "polynomial_terms": [
        {
          "coeff": 19,
          "exp": [
            2,
            0,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 1,
          "exp": [
            2,
            0,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 17,
          "exp": [
            1,
            2,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 13,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 11,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 7,
          "exp": [
            1,
            0,
            2,
            2,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            0,
            1,
            1
          ]
        },
        {
          "coeff": 5,
          "exp": [
            0,
            2,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            2,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            1,
            3,
            1,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            0,
            5,
            0,
            0
          ]
        }
      ],
      "minor_rows": [
        11,
        13,
        14,
        21,
        23,
        24,
        27,
        29,
        30,
        31,
        32,
        33,
        34,
        43,
        44,
        49,
        50,
        52,
        53,
        54,
        59,
        60,
        63,
        64
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 843397,
      "certified_rank": 24
    },
    {
      "a": 17,
      "k": 20,
      "weight": [
        8,
        3,
        -2,
        -2,
        -7
      ],
      "signature": [
        -8,
        -3,
        2,
        2,
        7
      ],
      "specialization": {
        "lambda": 2,
        "mu": 3,
        "c_coefficients_descending_lex": [
          2,
          3,
          5,
          7
        ],
        "q_coefficients_descending_lex": [
          11,
          13,
          17
        ],
        "m_coefficients_descending_lex": [
          19,
          23
        ]
      },
      "polynomial_terms": [
        {
          "coeff": 19,
          "exp": [
            2,
            0,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 23,
          "exp": [
            2,
            0,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            2,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 11,
          "exp": [
            1,
            1,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 13,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 17,
          "exp": [
            1,
            1,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 1,
          "exp": [
            1,
            0,
            3,
            1,
            0
          ]
        },
        {
          "coeff": -6,
          "exp": [
            1,
            0,
            2,
            2,
            0
          ]
        },
        {
          "coeff": 11,
          "exp": [
            1,
            0,
            1,
            3,
            0
          ]
        },
        {
          "coeff": -6,
          "exp": [
            1,
            0,
            0,
            4,
            0
          ]
        },
        {
          "coeff": 1,
          "exp": [
            0,
            3,
            1,
            0,
            1
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            2,
            3,
            0,
            0
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            2,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 5,
          "exp": [
            0,
            2,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 7,
          "exp": [
            0,
            2,
            0,
            3,
            0
          ]
        }
      ],
      "minor_rows": [
        11,
        14,
        21,
        23,
        24,
        27,
        29,
        30,
        32,
        33,
        34,
        41,
        44,
        47,
        49,
        50,
        52,
        53,
        54,
        57,
        59,
        60,
        63,
        64
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 538703,
      "certified_rank": 24
    },
    {
      "a": 18,
      "k": 23,
      "weight": [
        4,
        -1,
        -1,
        -1,
        -1
      ],
      "signature": [
        -4,
        1,
        1,
        1,
        1
      ],
      "specialization": {
        "B4_coefficients_descending_lex": [
          2,
          3,
          5,
          7,
          11,
          13,
          17,
          19,
          23,
          29,
          31,
          37,
          41,
          43,
          47,
          53,
          59,
          61,
          67,
          71,
          73,
          79,
          83,
          89,
          97,
          101,
          103,
          107,
          109,
          113,
          127,
          131,
          137,
          139,
          149
        ]
      },
      "polynomial_terms": [
        {
          "coeff": 2,
          "exp": [
            1,
            4,
            0,
            0,
            0
          ]
        },
        {
          "coeff": 3,
          "exp": [
            1,
            3,
            1,
            0,
            0
          ]
        },
        {
          "coeff": 5,
          "exp": [
            1,
            3,
            0,
            1,
            0
          ]
        },
        {
          "coeff": 7,
          "exp": [
            1,
            3,
            0,
            0,
            1
          ]
        },
        {
          "coeff": 11,
          "exp": [
            1,
            2,
            2,
            0,
            0
          ]
        },
        {
          "coeff": 13,
          "exp": [
            1,
            2,
            1,
            1,
            0
          ]
        },
        {
          "coeff": 17,
          "exp": [
            1,
            2,
            1,
            0,
            1
          ]
        },
        {
          "coeff": 19,
          "exp": [
            1,
            2,
            0,
            2,
            0
          ]
        },
        {
          "coeff": 23,
          "exp": [
            1,
            2,
            0,
            1,
            1
          ]
        },
        {
          "coeff": 29,
          "exp": [
            1,
            2,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 31,
          "exp": [
            1,
            1,
            3,
            0,
            0
          ]
        },
        {
          "coeff": 37,
          "exp": [
            1,
            1,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 41,
          "exp": [
            1,
            1,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 43,
          "exp": [
            1,
            1,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 47,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 53,
          "exp": [
            1,
            1,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 59,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 61,
          "exp": [
            1,
            1,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 67,
          "exp": [
            1,
            1,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 71,
          "exp": [
            1,
            1,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 73,
          "exp": [
            1,
            0,
            4,
            0,
            0
          ]
        },
        {
          "coeff": 79,
          "exp": [
            1,
            0,
            3,
            1,
            0
          ]
        },
        {
          "coeff": 83,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 89,
          "exp": [
            1,
            0,
            2,
            2,
            0
          ]
        },
        {
          "coeff": 97,
          "exp": [
            1,
            0,
            2,
            1,
            1
          ]
        },
        {
          "coeff": 101,
          "exp": [
            1,
            0,
            2,
            0,
            2
          ]
        },
        {
          "coeff": 103,
          "exp": [
            1,
            0,
            1,
            3,
            0
          ]
        },
        {
          "coeff": 107,
          "exp": [
            1,
            0,
            1,
            2,
            1
          ]
        },
        {
          "coeff": 109,
          "exp": [
            1,
            0,
            1,
            1,
            2
          ]
        },
        {
          "coeff": 113,
          "exp": [
            1,
            0,
            1,
            0,
            3
          ]
        },
        {
          "coeff": 127,
          "exp": [
            1,
            0,
            0,
            4,
            0
          ]
        },
        {
          "coeff": 131,
          "exp": [
            1,
            0,
            0,
            3,
            1
          ]
        },
        {
          "coeff": 137,
          "exp": [
            1,
            0,
            0,
            2,
            2
          ]
        },
        {
          "coeff": 139,
          "exp": [
            1,
            0,
            0,
            1,
            3
          ]
        },
        {
          "coeff": 149,
          "exp": [
            1,
            0,
            0,
            0,
            4
          ]
        }
      ],
      "minor_rows": [
        15,
        16,
        17,
        18,
        35,
        36,
        37,
        38,
        39,
        40,
        41,
        42,
        43,
        44,
        45,
        46,
        47,
        48,
        49,
        50,
        70,
        71,
        72,
        73
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 247964,
      "certified_rank": 24
    },
    {
      "a": 19,
      "k": 29,
      "weight": [
        6,
        1,
        1,
        -4,
        -4
      ],
      "signature": [
        -6,
        -1,
        -1,
        4,
        4
      ],
      "specialization": {
        "A4_coefficients_descending_lex": [
          2,
          3,
          5,
          7,
          11
        ],
        "C4_coefficients_descending_lex": [
          13,
          17,
          19,
          23,
          29
        ],
        "Q22_coefficients_product_descending_lex": [
          31,
          37,
          41,
          43,
          47,
          53,
          59,
          61,
          67
        ]
      },
      "polynomial_terms": [
        {
          "coeff": 1,
          "exp": [
            2,
            0,
            0,
            2,
            1
          ]
        },
        {
          "coeff": -1,
          "exp": [
            2,
            0,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 31,
          "exp": [
            1,
            2,
            0,
            2,
            0
          ]
        },
        {
          "coeff": 37,
          "exp": [
            1,
            2,
            0,
            1,
            1
          ]
        },
        {
          "coeff": 41,
          "exp": [
            1,
            2,
            0,
            0,
            2
          ]
        },
        {
          "coeff": 43,
          "exp": [
            1,
            1,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 47,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 53,
          "exp": [
            1,
            1,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 59,
          "exp": [
            1,
            0,
            2,
            2,
            0
          ]
        },
        {
          "coeff": 61,
          "exp": [
            1,
            0,
            2,
            1,
            1
          ]
        },
        {
          "coeff": 67,
          "exp": [
            1,
            0,
            2,
            0,
            2
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            4,
            0,
            1,
            0
          ]
        },
        {
          "coeff": 13,
          "exp": [
            0,
            4,
            0,
            0,
            1
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            3,
            1,
            1,
            0
          ]
        },
        {
          "coeff": 17,
          "exp": [
            0,
            3,
            1,
            0,
            1
          ]
        },
        {
          "coeff": 5,
          "exp": [
            0,
            2,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 19,
          "exp": [
            0,
            2,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 7,
          "exp": [
            0,
            1,
            3,
            1,
            0
          ]
        },
        {
          "coeff": 23,
          "exp": [
            0,
            1,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 11,
          "exp": [
            0,
            0,
            4,
            1,
            0
          ]
        },
        {
          "coeff": 29,
          "exp": [
            0,
            0,
            4,
            0,
            1
          ]
        }
      ],
      "minor_rows": [
        12,
        13,
        22,
        23,
        24,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        42,
        43,
        48,
        49,
        51,
        52,
        53,
        54,
        61,
        62,
        66,
        67
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 133397,
      "certified_rank": 24
    },
    {
      "a": 20,
      "k": 32,
      "weight": [
        3,
        3,
        -2,
        -2,
        -2
      ],
      "signature": [
        -3,
        -3,
        2,
        2,
        2
      ],
      "specialization": {
        "C0_coefficients_descending_lex": [
          2,
          3,
          5,
          7,
          11,
          13,
          17,
          19,
          23,
          29
        ],
        "C1_coefficients_descending_lex": [
          31,
          37,
          41,
          43,
          47,
          53,
          59,
          61,
          67,
          71
        ],
        "C2_coefficients_descending_lex": [
          73,
          79,
          83,
          89,
          97,
          101,
          103,
          107,
          109,
          113
        ]
      },
      "polynomial_terms": [
        {
          "coeff": 2,
          "exp": [
            2,
            0,
            3,
            0,
            0
          ]
        },
        {
          "coeff": 3,
          "exp": [
            2,
            0,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 5,
          "exp": [
            2,
            0,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 7,
          "exp": [
            2,
            0,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 11,
          "exp": [
            2,
            0,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 13,
          "exp": [
            2,
            0,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 17,
          "exp": [
            2,
            0,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 19,
          "exp": [
            2,
            0,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 23,
          "exp": [
            2,
            0,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 29,
          "exp": [
            2,
            0,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 31,
          "exp": [
            1,
            1,
            3,
            0,
            0
          ]
        },
        {
          "coeff": 37,
          "exp": [
            1,
            1,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 41,
          "exp": [
            1,
            1,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 43,
          "exp": [
            1,
            1,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 47,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 53,
          "exp": [
            1,
            1,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 59,
          "exp": [
            1,
            1,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 61,
          "exp": [
            1,
            1,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 67,
          "exp": [
            1,
            1,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 71,
          "exp": [
            1,
            1,
            0,
            0,
            3
          ]
        },
        {
          "coeff": 73,
          "exp": [
            0,
            2,
            3,
            0,
            0
          ]
        },
        {
          "coeff": 79,
          "exp": [
            0,
            2,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 83,
          "exp": [
            0,
            2,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 89,
          "exp": [
            0,
            2,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 97,
          "exp": [
            0,
            2,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 101,
          "exp": [
            0,
            2,
            1,
            0,
            2
          ]
        },
        {
          "coeff": 103,
          "exp": [
            0,
            2,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 107,
          "exp": [
            0,
            2,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 109,
          "exp": [
            0,
            2,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 113,
          "exp": [
            0,
            2,
            0,
            0,
            3
          ]
        }
      ],
      "minor_rows": [
        9,
        10,
        11,
        19,
        20,
        21,
        25,
        26,
        27,
        28,
        29,
        30,
        31,
        32,
        33,
        34,
        45,
        46,
        55,
        56,
        57,
        58,
        59,
        60
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        20,
        21,
        22,
        24
      ],
      "det_mod_p": 392541,
      "certified_rank": 24
    },
    {
      "a": 21,
      "k": 36,
      "weight": [
        1,
        0,
        0,
        0,
        -1
      ],
      "signature": [
        -1,
        0,
        0,
        0,
        1
      ],
      "specialization": {
        "B5_coefficients_descending_lex": [
          2,
          3,
          5,
          7,
          11,
          13,
          17,
          19,
          23,
          29,
          31,
          37,
          41,
          43,
          47,
          53,
          59,
          61,
          67,
          71,
          73
        ],
        "C3_coefficients_descending_lex": [
          79,
          83,
          89,
          97,
          101,
          103,
          107,
          109,
          113,
          127
        ]
      },
      "polynomial_terms": [
        {
          "coeff": 1,
          "exp": [
            2,
            0,
            0,
            1,
            2
          ]
        },
        {
          "coeff": 79,
          "exp": [
            1,
            3,
            0,
            0,
            1
          ]
        },
        {
          "coeff": 83,
          "exp": [
            1,
            2,
            1,
            0,
            1
          ]
        },
        {
          "coeff": 89,
          "exp": [
            1,
            2,
            0,
            1,
            1
          ]
        },
        {
          "coeff": 97,
          "exp": [
            1,
            1,
            2,
            0,
            1
          ]
        },
        {
          "coeff": 101,
          "exp": [
            1,
            1,
            1,
            1,
            1
          ]
        },
        {
          "coeff": 103,
          "exp": [
            1,
            1,
            0,
            2,
            1
          ]
        },
        {
          "coeff": 107,
          "exp": [
            1,
            0,
            3,
            0,
            1
          ]
        },
        {
          "coeff": 109,
          "exp": [
            1,
            0,
            2,
            1,
            1
          ]
        },
        {
          "coeff": 113,
          "exp": [
            1,
            0,
            1,
            2,
            1
          ]
        },
        {
          "coeff": 127,
          "exp": [
            1,
            0,
            0,
            3,
            1
          ]
        },
        {
          "coeff": 2,
          "exp": [
            0,
            5,
            0,
            0,
            0
          ]
        },
        {
          "coeff": 3,
          "exp": [
            0,
            4,
            1,
            0,
            0
          ]
        },
        {
          "coeff": 5,
          "exp": [
            0,
            4,
            0,
            1,
            0
          ]
        },
        {
          "coeff": 7,
          "exp": [
            0,
            3,
            2,
            0,
            0
          ]
        },
        {
          "coeff": 11,
          "exp": [
            0,
            3,
            1,
            1,
            0
          ]
        },
        {
          "coeff": 13,
          "exp": [
            0,
            3,
            0,
            2,
            0
          ]
        },
        {
          "coeff": 17,
          "exp": [
            0,
            2,
            3,
            0,
            0
          ]
        },
        {
          "coeff": 19,
          "exp": [
            0,
            2,
            2,
            1,
            0
          ]
        },
        {
          "coeff": 23,
          "exp": [
            0,
            2,
            1,
            2,
            0
          ]
        },
        {
          "coeff": 29,
          "exp": [
            0,
            2,
            0,
            3,
            0
          ]
        },
        {
          "coeff": 31,
          "exp": [
            0,
            1,
            4,
            0,
            0
          ]
        },
        {
          "coeff": 37,
          "exp": [
            0,
            1,
            3,
            1,
            0
          ]
        },
        {
          "coeff": 41,
          "exp": [
            0,
            1,
            2,
            2,
            0
          ]
        },
        {
          "coeff": 43,
          "exp": [
            0,
            1,
            1,
            3,
            0
          ]
        },
        {
          "coeff": 47,
          "exp": [
            0,
            1,
            0,
            4,
            0
          ]
        },
        {
          "coeff": 53,
          "exp": [
            0,
            0,
            5,
            0,
            0
          ]
        },
        {
          "coeff": 59,
          "exp": [
            0,
            0,
            4,
            1,
            0
          ]
        },
        {
          "coeff": 61,
          "exp": [
            0,
            0,
            3,
            2,
            0
          ]
        },
        {
          "coeff": 67,
          "exp": [
            0,
            0,
            2,
            3,
            0
          ]
        },
        {
          "coeff": 71,
          "exp": [
            0,
            0,
            1,
            4,
            0
          ]
        },
        {
          "coeff": 73,
          "exp": [
            0,
            0,
            0,
            5,
            0
          ]
        }
      ],
      "minor_rows": [
        13,
        14,
        18,
        21,
        23,
        24,
        29,
        30,
        32,
        33,
        34,
        38,
        41,
        43,
        44,
        47,
        49,
        50,
        52,
        53,
        57,
        63,
        67,
        68
      ],
      "minor_columns": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16,
        17,
        18,
        19,
        21,
        22,
        23,
        24
      ],
      "det_mod_p": 206888,
      "certified_rank": 24
    }
  ]
}


==> anc/section6/filter2_stabilizer.py <==
#!/usr/bin/env python3
"""Verify Section 6 normal-form membership and exact modular rank certificates.

Uses only Python's standard library. Reconstructs all 21 parameter specializations
from sparse manuscript templates, checks their equality to stored polynomials,
then certifies the selected matrices have rank 24 in characteristic zero.
"""
from __future__ import annotations
import argparse
import sys
from pathlib import Path
from typing import Dict, List, Mapping, Sequence
from paper_data import PAPER_RESIDUES, PRIME, VERSION
from normal_forms import validate_all_normal_forms, verify_normal_form
from section6_data import (
    COLUMN_NAMES, MONOMIALS, OFF_DIAGONAL, Exponent, Polynomial, VerificationError,
    encode_json, parse_case_selection, parse_polynomial, read_certificate, require,
    selected_cases, unsigned_signature, validate_header, write_new_file,
)

ROW_INDEX = {exponent: index for index, exponent in enumerate(MONOMIALS)}

def build_matrix(polynomial: Mapping[Exponent, int]) -> List[List[int]]:
    """Build the integer 126 x 25 matrix of D_F in the manuscript basis."""
    matrix = [[0] * 25 for _ in range(len(MONOMIALS))]

    # Off-diagonal matrix unit E_ij acts as x_i * d/dx_j.
    for column, (i, j) in enumerate(OFF_DIAGONAL):
        for exponent, coefficient in polynomial.items():
            derivative_power = exponent[j]
            if derivative_power == 0:
                continue
            image = list(exponent)
            image[j] -= 1
            image[i] += 1
            matrix[ROW_INDEX[tuple(image)]][column] += coefficient * derivative_power  # type: ignore[index]

    # Trace-zero diagonal basis H_i = x_i d/dx_i - x_4 d/dx_4.
    for i in range(4):
        column = 20 + i
        for exponent, coefficient in polynomial.items():
            matrix[ROW_INDEX[exponent]][column] += coefficient * (exponent[i] - exponent[4])

    # Projective-scaling column.
    for exponent, coefficient in polynomial.items():
        matrix[ROW_INDEX[exponent]][24] -= coefficient

    return matrix


def matrix_vector_product(matrix: Sequence[Sequence[int]], vector: Sequence[int]) -> List[int]:
    if matrix and len(matrix[0]) != len(vector):
        raise ValueError("matrix/vector size mismatch")
    return [sum(entry * value for entry, value in zip(row, vector)) for row in matrix]


def determinant_mod(matrix: Sequence[Sequence[int]], modulus: int) -> int:
    size = len(matrix)
    if any(len(row) != size for row in matrix):
        raise ValueError("determinant requires a square matrix")
    work = [[value % modulus for value in row] for row in matrix]
    determinant = 1

    for column in range(size):
        pivot = next((row for row in range(column, size) if work[row][column]), None)
        if pivot is None:
            return 0
        if pivot != column:
            work[column], work[pivot] = work[pivot], work[column]
            determinant = (-determinant) % modulus
        pivot_value = work[column][column]
        determinant = determinant * pivot_value % modulus
        inverse = pow(pivot_value, -1, modulus)
        for row in range(column + 1, size):
            if work[row][column] == 0:
                continue
            factor = work[row][column] * inverse % modulus
            for col in range(column + 1, size):
                work[row][col] = (work[row][col] - factor * work[column][col]) % modulus
            work[row][column] = 0

    return determinant


def rank_mod(matrix: Sequence[Sequence[int]], modulus: int) -> int:
    work = [[value % modulus for value in row] for row in matrix]
    if work and any(len(row) != len(work[0]) for row in work):
        raise ValueError("rank requires a rectangular matrix")
    rows = len(work)
    columns = len(work[0]) if work else 0
    pivot_row = 0

    for column in range(columns):
        pivot = next((row for row in range(pivot_row, rows) if work[row][column]), None)
        if pivot is None:
            continue
        work[pivot_row], work[pivot] = work[pivot], work[pivot_row]
        inverse = pow(work[pivot_row][column], -1, modulus)
        for row in range(pivot_row + 1, rows):
            if work[row][column] == 0:
                continue
            factor = work[row][column] * inverse % modulus
            for col in range(column, columns):
                work[row][col] = (work[row][col] - factor * work[pivot_row][col]) % modulus
        pivot_row += 1
        if pivot_row == min(rows, columns):
            break

    return pivot_row


def format_monomial(exponent: Exponent) -> str:
    factors: List[str] = []
    for variable, power in enumerate(exponent):
        if power == 0:
            continue
        factors.append(f"x{variable}" if power == 1 else f"x{variable}^{power}")
    return "*".join(factors) or "1"


def format_polynomial(polynomial: Mapping[Exponent, int]) -> str:
    pieces: List[str] = []
    for exponent in MONOMIALS:
        if exponent not in polynomial:
            continue
        coefficient = polynomial[exponent]
        monomial = format_monomial(exponent)
        absolute = abs(coefficient)
        body = monomial if absolute == 1 else f"{absolute}*{monomial}"
        if not pieces:
            pieces.append(body if coefficient > 0 else f"-{body}")
        else:
            pieces.append((" + " if coefficient > 0 else " - ") + body)
    return "".join(pieces)


def verify_case(raw_case: dict, prime: int = PRIME, show_polynomial: bool = False) -> dict:
    require(type(prime) is int and prime == PRIME, f"expected prime {PRIME}")
    polynomial = verify_normal_form(raw_case)
    component = raw_case["a"]
    matrix = build_matrix(polynomial)
    require(len(matrix) == 126 and all(len(row) == 25 for row in matrix), "matrix shape mismatch")
    kernel = [0] * 20 + raw_case["weight"][:4] + [0]
    require(any(kernel), f"a={component}: zero kernel generator")
    require(not any(matrix_vector_product(matrix, kernel)), f"a={component}: torus-kernel failure")
    submatrix = [[matrix[r][c] for c in raw_case["minor_columns"]] for r in raw_case["minor_rows"]]
    residue = determinant_mod(submatrix, prime)
    require(residue != 0, f"a={component}: selected determinant vanishes modulo p")
    require(residue == raw_case["det_mod_p"] == PAPER_RESIDUES[component],
            f"a={component}: determinant mismatch: computed {residue}, expected {PAPER_RESIDUES[component]}")
    modular_rank = rank_mod(matrix, prime)
    require(modular_rank == 24, f"a={component}: modular rank {modular_rank}, expected 24")
    if show_polynomial:
        print(f"F_{component}^* = {format_polynomial(polynomial)}")
    return {
        "a": component, "k": raw_case["k"], "terms": len(polynomial),
        "normal_form_matches": True, "template_weight_zero": True,
        "nonzero_integer_kernel_verified": True, "rank_mod_p": modular_rank,
        "rank_QQ_certified": 24, "det_mod_p": residue,
        "signature": list(unsigned_signature(raw_case["weight"])),
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--version", action="version", version=VERSION)
    parser.add_argument("--data", type=Path, default=Path(__file__).with_name("filter2_certificates.json"))
    parser.add_argument("--case", action="append", default=[], metavar="A[,B,...]")
    parser.add_argument("--show-polynomial", action="store_true")
    parser.add_argument("--output", type=Path, help="write a new JSON report; existing files are never overwritten")
    args = parser.parse_args()
    try:
        selection = parse_case_selection(args.case)
    except argparse.ArgumentTypeError as exc:
        parser.error(str(exc))
    try:
        document, digest = read_certificate(args.data)
        # Partial matrix runs still validate the normal-form membership of all input records.
        validate_all_normal_forms(document)
        results = [verify_case(case, document["prime"], args.show_polynomial)
                   for case in selected_cases(document, selection)]
        report = {
            "version": VERSION, "input_sha256": digest,
            "all_21_records_validated": True, "all_21_cases_verified": len(results) == 21,
            "verified_case_count": len(results), "cases": results,
        }
        if args.output:
            write_new_file(args.output, encode_json(report))
        print("\nExact stabilizer certificate verification")
        print(f"p={PRIME}; matrix=126 x 25; indices are zero-based")
        print(" a   k  terms  rank(F_p)  det(C_a) mod p")
        for result in results:
            print(f"{result['a']:2d}  {result['k']:2d}  {result['terms']:5d}  "
                  f"{result['rank_mod_p']:9d}  {result['det_mod_p']:14d}")
        scope = "ALL 21 CASES" if len(results) == 21 else f"SELECTED {len(results)}/21 CASES ONLY"
        print(f"PASS [{scope}]: nonzero minor and nonzero torus kernel certify rank_QQ=24.")
        print("PASS: all 21 normal-form records and pairwise distinct signatures validated.")
        return 0
    except (OSError, ValueError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/section6/independent_sympy_check.py <==
#!/usr/bin/env python3
"""Independent normal-form reconstruction and exact rank over QQ using SymPy.

Shares strict input metadata with the modular verifier, but NOT its polynomial
builder, derivative builder, elimination algorithms, or certificate generator.
Stored minor indices are schema-checked but not used to establish the rank.
"""
from __future__ import annotations
import argparse
import itertools
import sys
from pathlib import Path
from typing import Any, Dict, List, Sequence, Tuple
from paper_data import VERSION
from section6_data import (
    VerificationError, encode_json, parse_case_selection, read_certificate,
    require, selected_cases, validate_case_record, write_new_file,
)
try:
    import sympy as sp
    from sympy.polys.matrices import DomainMatrix
except ImportError:
    print("FAIL: SymPy is required: python -m pip install -r requirements.txt", file=sys.stderr)
    raise SystemExit(2)
from symbolic_normal_forms import X, manuscript_form, universal_weight_zero

DEGREE = N_VARS = 5
MONOMIALS = sorted((e for e in itertools.product(range(6), repeat=5) if sum(e) == 5), reverse=True)
ROW_INDEX = {e: n for n, e in enumerate(MONOMIALS)}
CheckError = VerificationError


def verified_symbolic_form(case: dict[str, Any]) -> sp.Expr:
    stored = validate_case_record(case)
    form = manuscript_form(case["a"], case["specialization"])
    reconstructed = sp.Poly(form, *X, domain=sp.ZZ).as_dict()
    require(form != 0, f"a={case['a']}: zero normal-form specialization")
    require(stored == reconstructed,
            f"a={case['a']}: polynomial_terms != symbolic manuscript normal form at specialization")
    universal_weight_zero(case["a"])
    return form

def symbolic_columns(form: sp.Expr) -> List[sp.Expr]:
    columns: List[sp.Expr] = []
    for i in range(N_VARS):
        for j in range(N_VARS):
            if i != j:
                columns.append(sp.expand(X[i] * sp.diff(form, X[j])))
    for i in range(4):
        columns.append(sp.expand(X[i] * sp.diff(form, X[i]) - X[4] * sp.diff(form, X[4])))
    columns.append(-form)
    if len(columns) != 25:
        raise AssertionError("internal error: expected 25 columns")
    return columns


def coefficient_matrix(columns: Sequence[sp.Expr]) -> sp.MutableSparseMatrix:
    entries: Dict[Tuple[int, int], sp.Integer] = {}
    for column, expression in enumerate(columns):
        polynomial = sp.Poly(expression, *X, domain=sp.ZZ)
        for exponent, coefficient in polynomial.as_dict().items():
            if sum(exponent) != DEGREE:
                raise CheckError(f"column {column} contains a non-degree-{DEGREE} term: {exponent}")
            row = ROW_INDEX[tuple(int(value) for value in exponent)]
            entries[(row, column)] = sp.Integer(coefficient)
    return sp.MutableSparseMatrix(126, 25, entries)


def exact_rank(matrix: sp.MatrixBase, method: str) -> int:
    if method == "matrix":
        return int(matrix.rank())
    if method == "domainmatrix":
        # Conversion keeps the exact integer/rational domain; no numerical rank is involved.
        return int(DomainMatrix.from_Matrix(matrix).convert_to(sp.QQ).rank())
    raise ValueError(f"unknown rank method: {method}")


def verify_case(raw_case: dict[str, Any], method: str = "domainmatrix", show_form: bool = False) -> dict:
    form = verified_symbolic_form(raw_case)
    component = raw_case["a"]
    matrix = coefficient_matrix(symbolic_columns(form))
    kernel = sp.Matrix([0] * 20 + raw_case["weight"][:4] + [0])
    require(any(kernel), f"a={component}: zero torus generator")
    require(matrix * kernel == sp.zeros(126, 1), f"a={component}: symbolic torus-kernel failure")
    rank = exact_rank(matrix, method)
    require(rank == 24, f"a={component}: exact rank_QQ={rank}, expected 24")
    if show_form:
        print(f"F_{component}^* = {form}")
    return {
        "a": component, "k": raw_case["k"], "terms": len(raw_case["polynomial_terms"]),
        "normal_form_matches": True, "universal_weight_zero": True,
        "nonzero_entries": int(matrix.nnz()), "rank_QQ": rank, "kernel_dimension": 25 - rank,
    }


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--version", action="version", version=VERSION)
    parser.add_argument("--data", type=Path, default=Path(__file__).with_name("filter2_certificates.json"))
    parser.add_argument("--case", action="append", default=[], metavar="A[,B,...]")
    parser.add_argument("--method", choices=("domainmatrix", "matrix"), default="domainmatrix")
    parser.add_argument("--show-form", action="store_true")
    parser.add_argument("--output", type=Path, help="write a new JSON report; never overwrite")
    args = parser.parse_args()
    try:
        selection = parse_case_selection(args.case)
    except argparse.ArgumentTypeError as exc:
        parser.error(str(exc))
    try:
        document, digest = read_certificate(args.data)
        for case in document["cases"]:
            verified_symbolic_form(case)
        results = [verify_case(case, args.method, args.show_form)
                   for case in selected_cases(document, selection)]
        report = {
            "version": VERSION, "sympy": sp.__version__, "method": args.method,
            "input_sha256": digest, "all_21_records_validated": True,
            "all_21_cases_verified": len(results) == 21,
            "stored_minor_determinants_recomputed": False,
            "verified_case_count": len(results), "cases": results,
        }
        if args.output:
            write_new_file(args.output, encode_json(report))
        print(f"\nIndependent SymPy {sp.__version__} verification; exact {args.method} over QQ")
        print(" a   k  terms  nonzero entries  rank_QQ")
        for result in results:
            print(f"{result['a']:2d}  {result['k']:2d}  {result['terms']:5d}  "
                  f"{result['nonzero_entries']:15d}  {result['rank_QQ']:7d}")
        scope = "ALL 21 CASES" if len(results) == 21 else f"SELECTED {len(results)}/21 CASES ONLY"
        print(f"PASS [{scope}]: exact rank_QQ=24; no floating-point rank computation.")
        print("NOTE: the stored minor determinants are not used or recomputed by this rank checker.")
        return 0
    except (OSError, ValueError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/section6/normal_forms.py <==
"""Sparse integer templates for the 21 displayed normal forms (Table 7).

Each emitted monomial is checked for degree and supporting weight BEFORE zero
coefficients are removed. Thus the template check includes terms absent from a
specialization (notably gamma=beta=0 in a=15). There are no parameter-dependent
branches that change the list of emitted monomials. No genericity discriminants
are imposed: Section 6 uses the coefficient spaces before deleting them.
"""
from __future__ import annotations
from typing import Any, Sequence
from paper_data import WEIGHTS
from section6_data import (
    Polynomial, compositions, parse_polynomial, require, strict_int,
    validate_case_record, validate_specialization,
)


def normal_form(component: int, s: dict[str, Any], *, include_zero: bool = False) -> Polynomial:
    """Reconstruct from parameters, never from stored polynomial_terms."""
    strict_int(component, "component")
    validate_specialization(component, s)
    result: Polynomial = {}
    weight = WEIGHTS[component]

    def emit(coefficient: int = 1, **powers: int) -> None:
        strict_int(coefficient, "template coefficient")
        exponent = tuple(powers.get(f"x{i}", 0) for i in range(5))
        require(set(powers) <= {f"x{i}" for i in range(5)}, "internal error: template variable")
        require(sum(exponent) == 5 and min(exponent) >= 0, "internal error: template degree")
        require(sum(e * w for e, w in zip(exponent, weight)) == 0,
                f"a={component}: template contains a nonzero-weight monomial {exponent}")
        result[exponent] = result.get(exponent, 0) + coefficient

    def block(degree: int, variables: Sequence[int], key: str, **shift: int) -> None:
        coefficients = s[key]
        exponents = list(compositions(degree, len(variables)))
        require(len(coefficients) == len(exponents), "internal error: template block length")
        for coefficient, powers in zip(coefficients, exponents):
            combined = dict(shift)
            for variable, power in zip(variables, powers):
                name = f"x{variable}"
                combined[name] = combined.get(name, 0) + power
            emit(coefficient, **combined)

    def central(coefficient: int = 1) -> None:
        emit(coefficient, x0=1, x1=1, x2=1, x3=1, x4=1)

    if component == 1:
        emit(x1=4, x2=1)
        emit(x0=1, x3=4)
        emit(x0=1, x2=3, x4=1)
        central()
        emit(s["alpha"], x0=2, x4=3)
    elif component == 2:
        emit(x1=3, x2=2)
        emit(x1=4, x3=1)
        emit(x0=1, x2=1, x3=3)
        emit(x0=1, x2=3, x4=1)
        central(s["alpha"])
        emit(s["beta"], x0=2, x4=3)
    elif component == 3:
        block(5, (1, 2), "B5_coefficients_descending_lex")
        emit(x0=1, x2=1, x3=3)
        emit(x0=1, x1=2, x3=1, x4=1)
        emit(x0=1, x2=2, x3=1, x4=1)
        emit(x0=2, x4=3)
    elif component == 4:
        emit(x1=2, x2=3)
        emit(x1=3, x3=1, x4=1)
        emit(x0=1, x2=4)
        emit(x0=1, x1=1, x3=3)
        central(s["alpha"])
        emit(s["beta"], x0=2, x4=3)
    elif component == 5:
        emit(x1=2, x2=3)
        emit(x1=3, x3=2)
        emit(x1=3, x2=1, x4=1)
        emit(x0=1, x2=3, x3=1)
        emit(s["alpha"], x0=1, x1=1, x3=3)
        central(s["beta"])
        emit(s["gamma"], x0=2, x4=3)
    elif component == 6:
        emit(x1=2, x2=3)
        emit(x1=3, x2=1, x3=1)
        emit(x1=4, x4=1)
        emit(x0=1, x2=2, x3=2)
        emit(s["alpha"], x0=1, x2=3, x4=1)
        emit(s["beta"], x0=1, x1=1, x3=3)
        central(s["gamma"])
        emit(s["delta"], x0=1, x1=2, x4=2)
        emit(s["epsilon"], x0=2, x4=3)
    elif component == 7:
        emit(x2=5)
        emit(x1=2, x2=2, x3=1)
        emit(x1=4, x4=1)
        emit(x0=1, x1=1, x3=3)
        central(s["alpha"])
        emit(s["beta"], x0=2, x3=1, x4=2)
    elif component == 8:
        emit(x1=2, x2=2, x3=1)
        emit(x1=3, x4=2)
        emit(x0=1, x2=4)
        emit(x0=1, x1=1, x3=3)
        central(s["alpha"])
        emit(s["beta"], x0=2, x3=1, x4=2)
    elif component == 9:
        emit(x1=1, x2=4)
        emit(x1=2, x2=2, x3=1)
        emit(s["alpha"], x1=3, x3=2)
        emit(x1=4, x4=1)
        emit(x0=1, x2=1, x3=3)
        emit(s["beta"], x0=1, x2=3, x4=1)
        central(s["gamma"])
        emit(s["delta"], x0=2, x3=1, x4=2)
    elif component == 10:
        block(2, (2, 3), "q_coefficients_descending_lex", x1=3)
        emit(x1=4, x4=1)
        # x0*x2*x3*(x2-x3)*(x2-lambda*x3)
        emit(x0=1, x2=3, x3=1)
        emit(-(1 + s["lambda"]), x0=1, x2=2, x3=2)
        emit(s["lambda"], x0=1, x2=1, x3=3)
        block(2, (2, 3), "r_coefficients_descending_lex", x0=1, x1=1, x4=1)
        emit(s["beta"], x0=1, x1=2, x4=2)
        emit(x0=2, x4=3)
    elif component == 11:
        emit(x1=1, x2=4)
        emit(s["alpha"], x1=2, x2=2, x3=1)
        emit(s["beta"], x1=3, x3=2)
        emit(x1=3, x2=1, x4=1)
        emit(s["gamma"], x0=1, x2=2, x3=2)
        emit(x0=1, x2=3, x4=1)
        emit(s["delta"], x0=1, x1=1, x3=3)
        central(s["epsilon"])
        emit(s["zeta"], x0=1, x1=2, x4=2)
        emit(x0=2, x3=1, x4=2)
    elif component == 12:
        emit(x1=1, x2=4)
        emit(s["alpha"], x1=2, x2=1, x3=2)
        emit(s["beta"], x1=2, x2=2, x4=1)
        emit(x1=3, x4=2)
        emit(x0=1, x2=3, x3=1)
        emit(s["gamma"], x0=1, x1=1, x3=3)
        central(s["delta"])
        emit(s["epsilon"], x0=2, x3=2, x4=1)
        emit(x0=2, x2=1, x4=2)
    elif component == 13:
        emit(x2=5)
        emit(s["alpha"], x1=1, x2=3, x3=1)
        emit(s["beta"], x1=2, x2=1, x3=2)
        emit(x1=3, x4=2)
        emit(x0=1, x2=3, x4=1)
        central(s["gamma"])
        emit(x0=2, x3=3)
        emit(s["delta"], x0=2, x2=1, x4=2)
    elif component == 14:
        emit(x2=5)
        emit(s["alpha"], x1=1, x2=3, x3=1)
        emit(s["beta"], x1=2, x2=1, x3=2)
        emit(x1=4, x4=1)
        emit(x0=1, x3=4)
        emit(s["gamma"], x0=1, x2=3, x4=1)
        central(s["delta"])
        emit(x0=2, x2=1, x4=2)
    elif component == 15:
        emit(x1=1, x2=4)
        emit(x1=2, x2=2, x3=1)
        emit(s["gamma"], x1=3, x3=2)
        emit(s["beta"], x1=3, x3=1, x4=1)
        emit(x1=3, x4=2)
        emit(x0=1, x2=3, x4=1)
        block(2, (3, 4), "R_coefficients_descending_lex", x0=1, x1=1, x2=1)
        block(3, (3, 4), "B_coefficients_descending_lex", x0=2)
    elif component == 16:
        emit(x2=5)
        emit(s["alpha"], x1=1, x2=3, x3=1)
        emit(s["beta"], x1=2, x2=1, x3=2)
        emit(s["gamma"], x1=2, x2=2, x4=1)
        emit(x1=3, x3=1, x4=1)
        emit(s["delta"], x0=1, x2=2, x3=2)
        emit(s["epsilon"], x0=1, x2=3, x4=1)
        emit(x0=1, x1=1, x3=3)
        central(s["zeta"])
        emit(s["xi"], x0=1, x1=2, x4=2)
        emit(x0=2, x3=2, x4=1)
        emit(s["theta"], x0=2, x2=1, x4=2)
    elif component == 17:
        # x0*x3*(x2-x3)*(x2-lambda*x3)*(x2-mu*x3)
        lam, mu = s["lambda"], s["mu"]
        emit(x0=1, x2=3, x3=1)
        emit(-(1 + lam + mu), x0=1, x2=2, x3=2)
        emit(lam + mu + lam * mu, x0=1, x2=1, x3=3)
        emit(-lam * mu, x0=1, x3=4)
        block(3, (2, 3), "c_coefficients_descending_lex", x1=2)
        emit(x1=3, x2=1, x4=1)
        block(2, (2, 3), "q_coefficients_descending_lex", x0=1, x1=1, x4=1)
        emit(x0=1, x1=2, x4=2)
        block(1, (2, 3), "m_coefficients_descending_lex", x0=2, x4=2)
    elif component == 18:
        block(4, (1, 2, 3, 4), "B4_coefficients_descending_lex", x0=1)
    elif component == 19:
        block(4, (1, 2), "A4_coefficients_descending_lex", x3=1)
        block(4, (1, 2), "C4_coefficients_descending_lex", x4=1)
        index = 0
        for left in compositions(2, 2):
            for right in compositions(2, 2):
                emit(s["Q22_coefficients_product_descending_lex"][index],
                     x0=1, x1=left[0], x2=left[1], x3=right[0], x4=right[1])
                index += 1
        emit(x0=2, x3=2, x4=1)
        emit(-1, x0=2, x3=1, x4=2)
    elif component == 20:
        block(3, (2, 3, 4), "C0_coefficients_descending_lex", x0=2)
        block(3, (2, 3, 4), "C1_coefficients_descending_lex", x0=1, x1=1)
        block(3, (2, 3, 4), "C2_coefficients_descending_lex", x1=2)
    elif component == 21:
        block(5, (1, 2, 3), "B5_coefficients_descending_lex")
        block(3, (1, 2, 3), "C3_coefficients_descending_lex", x0=1, x4=1)
        emit(x0=2, x3=1, x4=2)
    return result if include_zero else {exp: c for exp, c in result.items() if c != 0}


def verify_normal_form(case: dict[str, Any]) -> Polynomial:
    stored = validate_case_record(case)
    reconstructed = normal_form(case["a"], case["specialization"])
    require(bool(reconstructed), f"a={case['a']}: zero normal-form specialization")
    require(stored == reconstructed,
            f"a={case['a']}: polynomial_terms != displayed normal form at specialization")
    return reconstructed


def validate_all_normal_forms(document: dict[str, Any]) -> None:
    for case in document["cases"]:
        verify_normal_form(case)


==> anc/section6/paper_data.py <==
"""Manuscript constants: Tables 2 (p. 5), 7 (pp. 26--27), 8 (p. 30).

The ordered weights are NOT signatures; coordinates must not be permuted.
This module is shared input metadata, not a matrix or rank implementation.
"""
from __future__ import annotations
from typing import Mapping, Tuple

VERSION = "1.1.0"
DEGREE = 5
N_VARS = 5
PRIME = 1_000_003
CERTIFICATE_SHA256 = "700756e000656b301ca25cc3947895faffb8a303fc04b36d0739b4832a0d0b26"
MANUSCRIPT_SHA256 = "5c52cd96c402506f5fc58ca18e1e3829af40350c3e317afc912ef87e85ac93e3"

COMPONENT_TO_SUPPORT = {
    **{a: a for a in range(1, 16)},
    16: 19,
    17: 20,
    18: 23,
    19: 29,
    20: 32,
    21: 36,
}

WEIGHTS: Mapping[int, Tuple[int, int, int, int, int]] = {
    1: (36, 1, -4, -9, -24),
    2: (27, 2, -3, -8, -18),
    3: (3, 0, 0, -1, -2),
    4: (24, 9, -6, -11, -16),
    5: (21, 6, -4, -9, -14),
    6: (18, 3, -2, -7, -12),
    7: (5, 1, 0, -2, -4),
    8: (4, 2, -1, -2, -3),
    9: (19, 4, -1, -6, -16),
    10: (12, 2, -3, -3, -8),
    11: (14, 4, -1, -6, -11),
    12: (13, 8, -2, -7, -12),
    13: (3, 2, 0, -2, -3),
    14: (4, 1, 0, -1, -4),
    15: (9, 4, -1, -6, -6),
    16: (2, 1, 0, -1, -2),
    17: (8, 3, -2, -2, -7),
    18: (4, -1, -1, -1, -1),
    19: (6, 1, 1, -4, -4),
    20: (3, 3, -2, -2, -2),
    21: (1, 0, 0, 0, -1),
}

# The residues printed in Section 6, Table "Exact modular certificates".
PAPER_RESIDUES: Mapping[int, int] = {
    1: 28050,
    2: 818759,
    3: 341126,
    4: 749212,
    5: 871295,
    6: 515005,
    7: 419273,
    8: 226555,
    9: 925602,
    10: 658896,
    11: 266577,
    12: 910121,
    13: 157960,
    14: 506192,
    15: 882759,
    16: 843397,
    17: 538703,
    18: 247964,
    19: 133397,
    20: 392541,
    21: 206888,
}


SCALARS = {
    1: ['alpha'], 2: ['alpha','beta'], 4: ['alpha','beta'],
    5: ['alpha','beta','gamma'], 6: ['alpha','beta','gamma','delta','epsilon'],
    7: ['alpha','beta'], 8: ['alpha','beta'], 9: ['alpha','beta','gamma','delta'],
    11: ['alpha','beta','gamma','delta','epsilon','zeta'],
    12: ['alpha','beta','gamma','delta','epsilon'],
    13: ['alpha','beta','gamma','delta'], 14: ['alpha','beta','gamma','delta'],
    16: ['alpha','beta','gamma','delta','epsilon','zeta','xi','theta'],
}
SPECS: dict[int, dict[str, int | None]] = {a: dict.fromkeys(names) for a, names in SCALARS.items()}
SPECS.update({
    3: {'B5_coefficients_descending_lex':6},
    10: {'lambda':None, 'q_coefficients_descending_lex':3,
         'r_coefficients_descending_lex':3, 'beta':None},
    15: {'gamma':None, 'beta':None, 'R_coefficients_descending_lex':3,
         'B_coefficients_descending_lex':4},
    17: {'lambda':None, 'mu':None, 'c_coefficients_descending_lex':4,
         'q_coefficients_descending_lex':3, 'm_coefficients_descending_lex':2},
    18: {'B4_coefficients_descending_lex':35},
    19: {'A4_coefficients_descending_lex':5, 'C4_coefficients_descending_lex':5,
         'Q22_coefficients_product_descending_lex':9},
    20: {'C0_coefficients_descending_lex':10, 'C1_coefficients_descending_lex':10,
         'C2_coefficients_descending_lex':10},
    21: {'B5_coefficients_descending_lex':21, 'C3_coefficients_descending_lex':10},
})



==> anc/section6/rebuild_certificates.py <==
#!/usr/bin/env python3
"""Rebuild the exact modular rank certificates referenced in Section 6.

This is a clean-room reconstruction from the equations, weights, and residue
 table in the supplied manuscript.  It uses only the Python standard library.

The output is filter2_certificates.json.  Rows and columns are 0-based.
"""

from __future__ import annotations

import argparse
import json
from math import gcd
from pathlib import Path
from typing import Dict, Iterable, Iterator, List, Mapping, MutableMapping, Sequence, Tuple

DEGREE = 5
N_VARS = 5
PRIME = 1_000_003

Exponent = Tuple[int, int, int, int, int]
Polynomial = Dict[Exponent, int]

COMPONENT_TO_SUPPORT = {
    **{a: a for a in range(1, 16)},
    16: 19,
    17: 20,
    18: 23,
    19: 29,
    20: 32,
    21: 36,
}

WEIGHTS: Mapping[int, Tuple[int, int, int, int, int]] = {
    1: (36, 1, -4, -9, -24),
    2: (27, 2, -3, -8, -18),
    3: (3, 0, 0, -1, -2),
    4: (24, 9, -6, -11, -16),
    5: (21, 6, -4, -9, -14),
    6: (18, 3, -2, -7, -12),
    7: (5, 1, 0, -2, -4),
    8: (4, 2, -1, -2, -3),
    9: (19, 4, -1, -6, -16),
    10: (12, 2, -3, -3, -8),
    11: (14, 4, -1, -6, -11),
    12: (13, 8, -2, -7, -12),
    13: (3, 2, 0, -2, -3),
    14: (4, 1, 0, -1, -4),
    15: (9, 4, -1, -6, -6),
    16: (2, 1, 0, -1, -2),
    17: (8, 3, -2, -2, -7),
    18: (4, -1, -1, -1, -1),
    19: (6, 1, 1, -4, -4),
    20: (3, 3, -2, -2, -2),
    21: (1, 0, 0, 0, -1),
}

# The residues printed in Section 6, Table "Exact modular certificates".
TARGET_RESIDUES: Mapping[int, int] = {
    1: 28050,
    2: 818759,
    3: 341126,
    4: 749212,
    5: 871295,
    6: 515005,
    7: 419273,
    8: 226555,
    9: 925602,
    10: 658896,
    11: 266577,
    12: 910121,
    13: 157960,
    14: 506192,
    15: 882759,
    16: 843397,
    17: 538703,
    18: 247964,
    19: 133397,
    20: 392541,
    21: 206888,
}


def compositions(total: int, length: int) -> Iterator[Tuple[int, ...]]:
    """Yield compositions in descending lexicographic order."""
    if length == 1:
        yield (total,)
        return
    for first in range(total, -1, -1):
        for rest in compositions(total - first, length - 1):
            yield (first,) + rest


def monomials_of_degree(total: int, variables: Sequence[int]) -> List[Exponent]:
    result: List[Exponent] = []
    for powers in compositions(total, len(variables)):
        exponent = [0] * N_VARS
        for variable, power in zip(variables, powers):
            exponent[variable] = power
        result.append(tuple(exponent))  # type: ignore[arg-type]
    return result


MONOMIALS: List[Exponent] = list(compositions(DEGREE, N_VARS))  # type: ignore[assignment]
ROW_INDEX: Mapping[Exponent, int] = {exponent: i for i, exponent in enumerate(MONOMIALS)}
OFF_DIAGONAL: List[Tuple[int, int]] = [
    (i, j) for i in range(N_VARS) for j in range(N_VARS) if i != j
]
COLUMN_NAMES: List[str] = (
    [f"x{i}*d/dx{j}" for i, j in OFF_DIAGONAL]
    + [f"x{i}*d/dx{i} - x4*d/dx4" for i in range(4)]
    + ["-F"]
)


def add(poly: MutableMapping[Exponent, int], exponent: Exponent, coefficient: int = 1) -> None:
    if sum(exponent) != DEGREE:
        raise ValueError(f"not a degree-{DEGREE} exponent: {exponent}")
    if coefficient == 0:
        return
    if type(coefficient) is not int:
        raise ValueError("an exact integer coefficient is required")
    poly[exponent] = poly.get(exponent, 0) + coefficient
    if poly[exponent] == 0:
        del poly[exponent]


def exp(**powers: int) -> Exponent:
    exponent = [0] * N_VARS
    for name, power in powers.items():
        if not name.startswith("x"):
            raise ValueError(f"bad variable name: {name}")
        exponent[int(name[1:])] = power
    if sum(exponent) != DEGREE:
        raise ValueError(f"term has degree {sum(exponent)}, expected {DEGREE}: {powers}")
    return tuple(exponent)  # type: ignore[return-value]


def term(poly: MutableMapping[Exponent, int], coefficient: int = 1, **powers: int) -> None:
    add(poly, exp(**powers), coefficient)


def homogeneous_form(total: int, variables: Sequence[int], coefficients: Sequence[int]) -> Polynomial:
    monomials = monomials_of_degree(total, variables)
    if len(monomials) != len(coefficients):
        raise ValueError("wrong coefficient count for homogeneous form")
    if any(type(c) is not int for c in coefficients):
        raise ValueError("exact integer coefficients are required")
    return {m: c for m, c in zip(monomials, coefficients) if c != 0}


def shift_form(form: Mapping[Exponent, int], shift: Exponent) -> Polynomial:
    result: Polynomial = {}
    for exponent, coefficient in form.items():
        shifted = tuple(a + b for a, b in zip(exponent, shift))
        add(result, shifted, coefficient)  # type: ignore[arg-type]
    return result


def merge(poly: MutableMapping[Exponent, int], other: Mapping[Exponent, int]) -> None:
    for exponent, coefficient in other.items():
        add(poly, exponent, coefficient)


def first_primes(count: int) -> List[int]:
    result: List[int] = []
    candidate = 2
    while len(result) < count:
        is_prime = True
        divisor = 2
        while divisor * divisor <= candidate:
            if candidate % divisor == 0:
                is_prime = False
                break
            divisor += 1
        if is_prime:
            result.append(candidate)
        candidate += 1
    return result


PRIMES = first_primes(64)


def unsigned_signature(weight: Sequence[int]) -> Tuple[int, ...]:
    forward = tuple(sorted(weight))
    backward = tuple(sorted(-value for value in weight))
    return min(forward, backward)


def build_cases() -> Tuple[Dict[int, Polynomial], Dict[int, object]]:
    cases: Dict[int, Polynomial] = {}
    specializations: Dict[int, object] = {}

    p: Polynomial = {}
    term(p, x1=4, x2=1); term(p, x0=1, x3=4); term(p, x0=1, x2=3, x4=1)
    term(p, x0=1, x1=1, x2=1, x3=1, x4=1); term(p, 2, x0=2, x4=3)
    cases[1] = p; specializations[1] = {"alpha": 2}

    p = {}
    term(p, x1=3, x2=2); term(p, x1=4, x3=1); term(p, x0=1, x2=1, x3=3)
    term(p, x0=1, x2=3, x4=1); term(p, 2, x0=1, x1=1, x2=1, x3=1, x4=1)
    term(p, 3, x0=2, x4=3)
    cases[2] = p; specializations[2] = {"alpha": 2, "beta": 3}

    p = homogeneous_form(5, (1, 2), PRIMES[:6])
    term(p, x0=1, x2=1, x3=3); term(p, x0=1, x1=2, x3=1, x4=1)
    term(p, x0=1, x2=2, x3=1, x4=1); term(p, x0=2, x4=3)
    cases[3] = p
    specializations[3] = {"B5_coefficients_descending_lex": PRIMES[:6]}

    p = {}
    term(p, x1=2, x2=3); term(p, x1=3, x3=1, x4=1); term(p, x0=1, x2=4)
    term(p, x0=1, x1=1, x3=3); term(p, 2, x0=1, x1=1, x2=1, x3=1, x4=1)
    term(p, 3, x0=2, x4=3)
    cases[4] = p; specializations[4] = {"alpha": 2, "beta": 3}

    p = {}
    term(p, x1=2, x2=3); term(p, x1=3, x3=2); term(p, x1=3, x2=1, x4=1)
    term(p, x0=1, x2=3, x3=1); term(p, 2, x0=1, x1=1, x3=3)
    term(p, 3, x0=1, x1=1, x2=1, x3=1, x4=1); term(p, 5, x0=2, x4=3)
    cases[5] = p; specializations[5] = {"alpha": 2, "beta": 3, "gamma": 5}

    p = {}
    term(p, x1=2, x2=3); term(p, x1=3, x2=1, x3=1); term(p, x1=4, x4=1)
    term(p, x0=1, x2=2, x3=2); term(p, 2, x0=1, x2=3, x4=1)
    term(p, 3, x0=1, x1=1, x3=3); term(p, 5, x0=1, x1=1, x2=1, x3=1, x4=1)
    term(p, 7, x0=1, x1=2, x4=2); term(p, 11, x0=2, x4=3)
    cases[6] = p
    specializations[6] = {"alpha": 2, "beta": 3, "gamma": 5, "delta": 7, "epsilon": 11}

    p = {}
    term(p, x2=5); term(p, x1=2, x2=2, x3=1); term(p, x1=4, x4=1)
    term(p, x0=1, x1=1, x3=3); term(p, 2, x0=1, x1=1, x2=1, x3=1, x4=1)
    term(p, 3, x0=2, x3=1, x4=2)
    cases[7] = p; specializations[7] = {"alpha": 2, "beta": 3}

    p = {}
    term(p, x1=2, x2=2, x3=1); term(p, x1=3, x4=2); term(p, x0=1, x2=4)
    term(p, x0=1, x1=1, x3=3); term(p, 2, x0=1, x1=1, x2=1, x3=1, x4=1)
    term(p, 3, x0=2, x3=1, x4=2)
    cases[8] = p; specializations[8] = {"alpha": 2, "beta": 3}

    p = {}
    term(p, x1=1, x2=4); term(p, x1=2, x2=2, x3=1); term(p, 2, x1=3, x3=2)
    term(p, x1=4, x4=1); term(p, x0=1, x2=1, x3=3); term(p, 3, x0=1, x2=3, x4=1)
    term(p, 5, x0=1, x1=1, x2=1, x3=1, x4=1); term(p, 7, x0=2, x3=1, x4=2)
    cases[9] = p; specializations[9] = {"alpha": 2, "beta": 3, "gamma": 5, "delta": 7}

    p = {}
    merge(p, shift_form(homogeneous_form(2, (2, 3), PRIMES[:3]), (0, 3, 0, 0, 0)))
    term(p, x1=4, x4=1)
    # lambda = 2: x2*x3*(x2-x3)*(x2-2*x3)
    term(p, x0=1, x2=3, x3=1); term(p, -3, x0=1, x2=2, x3=2)
    term(p, 2, x0=1, x2=1, x3=3)
    merge(p, shift_form(homogeneous_form(2, (2, 3), PRIMES[3:6]), (1, 1, 0, 0, 1)))
    term(p, PRIMES[6], x0=1, x1=2, x4=2); term(p, x0=2, x4=3)
    cases[10] = p
    specializations[10] = {
        "lambda": 2,
        "q_coefficients_descending_lex": PRIMES[:3],
        "r_coefficients_descending_lex": PRIMES[3:6],
        "beta": PRIMES[6],
    }

    p = {}
    term(p, x1=1, x2=4); term(p, 2, x1=2, x2=2, x3=1); term(p, 3, x1=3, x3=2)
    term(p, x1=3, x2=1, x4=1); term(p, 5, x0=1, x2=2, x3=2)
    term(p, x0=1, x2=3, x4=1); term(p, 7, x0=1, x1=1, x3=3)
    term(p, 11, x0=1, x1=1, x2=1, x3=1, x4=1); term(p, 13, x0=1, x1=2, x4=2)
    term(p, x0=2, x3=1, x4=2)
    cases[11] = p
    specializations[11] = {"alpha": 2, "beta": 3, "gamma": 5, "delta": 7, "epsilon": 11, "zeta": 13}

    p = {}
    term(p, x1=1, x2=4); term(p, 2, x1=2, x2=1, x3=2); term(p, 3, x1=2, x2=2, x4=1)
    term(p, x1=3, x4=2); term(p, x0=1, x2=3, x3=1); term(p, 5, x0=1, x1=1, x3=3)
    term(p, 7, x0=1, x1=1, x2=1, x3=1, x4=1); term(p, 11, x0=2, x3=2, x4=1)
    term(p, x0=2, x2=1, x4=2)
    cases[12] = p
    specializations[12] = {"alpha": 2, "beta": 3, "gamma": 5, "delta": 7, "epsilon": 11}

    p = {}
    term(p, x2=5); term(p, 2, x1=1, x2=3, x3=1); term(p, 3, x1=2, x2=1, x3=2)
    term(p, x1=3, x4=2); term(p, x0=1, x2=3, x4=1)
    term(p, 5, x0=1, x1=1, x2=1, x3=1, x4=1); term(p, x0=2, x3=3)
    term(p, 7, x0=2, x2=1, x4=2)
    cases[13] = p; specializations[13] = {"alpha": 2, "beta": 3, "gamma": 5, "delta": 7}

    p = {}
    term(p, x2=5); term(p, 2, x1=1, x2=3, x3=1); term(p, 3, x1=2, x2=1, x3=2)
    term(p, x1=4, x4=1); term(p, x0=1, x3=4); term(p, 5, x0=1, x2=3, x4=1)
    term(p, 7, x0=1, x1=1, x2=1, x3=1, x4=1); term(p, x0=2, x2=1, x4=2)
    cases[14] = p; specializations[14] = {"alpha": 2, "beta": 3, "gamma": 5, "delta": 7}

    p = {}
    term(p, x1=1, x2=4); term(p, x1=2, x2=2, x3=1); term(p, x1=3, x4=2)
    term(p, x0=1, x2=3, x4=1)
    merge(p, shift_form(homogeneous_form(2, (3, 4), PRIMES[:3]), (1, 1, 1, 0, 0)))
    merge(p, shift_form(homogeneous_form(3, (3, 4), PRIMES[3:7]), (2, 0, 0, 0, 0)))
    cases[15] = p
    specializations[15] = {
        "gamma": 0,
        "beta": 0,
        "R_coefficients_descending_lex": PRIMES[:3],
        "B_coefficients_descending_lex": PRIMES[3:7],
    }

    p = {}
    term(p, x2=5); term(p, 2, x1=1, x2=3, x3=1); term(p, 3, x1=2, x2=1, x3=2)
    term(p, 5, x1=2, x2=2, x4=1); term(p, x1=3, x3=1, x4=1)
    term(p, 7, x0=1, x2=2, x3=2); term(p, 11, x0=1, x2=3, x4=1)
    term(p, x0=1, x1=1, x3=3); term(p, 13, x0=1, x1=1, x2=1, x3=1, x4=1)
    term(p, 17, x0=1, x1=2, x4=2); term(p, x0=2, x3=2, x4=1)
    term(p, 19, x0=2, x2=1, x4=2)
    cases[16] = p
    specializations[16] = {
        "alpha": 2, "beta": 3, "gamma": 5, "delta": 7,
        "epsilon": 11, "zeta": 13, "xi": 17, "theta": 19,
    }

    p = {}
    # lambda = 2, mu = 3:
    # x3*(x2-x3)*(x2-2*x3)*(x2-3*x3)
    term(p, x0=1, x2=3, x3=1); term(p, -6, x0=1, x2=2, x3=2)
    term(p, 11, x0=1, x2=1, x3=3); term(p, -6, x0=1, x3=4)
    merge(p, shift_form(homogeneous_form(3, (2, 3), PRIMES[:4]), (0, 2, 0, 0, 0)))
    term(p, x1=3, x2=1, x4=1)
    merge(p, shift_form(homogeneous_form(2, (2, 3), PRIMES[4:7]), (1, 1, 0, 0, 1)))
    term(p, x0=1, x1=2, x4=2)
    merge(p, shift_form(homogeneous_form(1, (2, 3), PRIMES[7:9]), (2, 0, 0, 0, 2)))
    cases[17] = p
    specializations[17] = {
        "lambda": 2,
        "mu": 3,
        "c_coefficients_descending_lex": PRIMES[:4],
        "q_coefficients_descending_lex": PRIMES[4:7],
        "m_coefficients_descending_lex": PRIMES[7:9],
    }

    p = {}
    merge(p, shift_form(homogeneous_form(4, (1, 2, 3, 4), PRIMES[:35]), (1, 0, 0, 0, 0)))
    cases[18] = p
    specializations[18] = {"B4_coefficients_descending_lex": PRIMES[:35]}

    p = {}
    merge(p, shift_form(homogeneous_form(4, (1, 2), PRIMES[:5]), (0, 0, 0, 1, 0)))
    merge(p, shift_form(homogeneous_form(4, (1, 2), PRIMES[5:10]), (0, 0, 0, 0, 1)))
    q_coefficients = PRIMES[10:19]
    q_index = 0
    for left in compositions(2, 2):
        for right in compositions(2, 2):
            add(p, (1, left[0], left[1], right[0], right[1]), q_coefficients[q_index])
            q_index += 1
    term(p, x0=2, x3=2, x4=1); term(p, -1, x0=2, x3=1, x4=2)
    cases[19] = p
    specializations[19] = {
        "A4_coefficients_descending_lex": PRIMES[:5],
        "C4_coefficients_descending_lex": PRIMES[5:10],
        "Q22_coefficients_product_descending_lex": q_coefficients,
    }

    p = {}
    ternary_cubics = monomials_of_degree(3, (2, 3, 4))
    for coefficients, shift in zip(
        (PRIMES[:10], PRIMES[10:20], PRIMES[20:30]),
        ((2, 0, 0, 0, 0), (1, 1, 0, 0, 0), (0, 2, 0, 0, 0)),
    ):
        merge(p, shift_form(dict(zip(ternary_cubics, coefficients)), shift))
    cases[20] = p
    specializations[20] = {
        "C0_coefficients_descending_lex": PRIMES[:10],
        "C1_coefficients_descending_lex": PRIMES[10:20],
        "C2_coefficients_descending_lex": PRIMES[20:30],
    }

    p = {}
    merge(p, homogeneous_form(5, (1, 2, 3), PRIMES[:21]))
    merge(p, shift_form(homogeneous_form(3, (1, 2, 3), PRIMES[21:31]), (1, 0, 0, 0, 1)))
    term(p, x0=2, x3=1, x4=2)
    cases[21] = p
    specializations[21] = {
        "B5_coefficients_descending_lex": PRIMES[:21],
        "C3_coefficients_descending_lex": PRIMES[21:31],
    }

    return cases, specializations


def build_matrix(poly: Mapping[Exponent, int]) -> List[List[int]]:
    matrix = [[0] * 25 for _ in range(len(MONOMIALS))]

    for column, (i, j) in enumerate(OFF_DIAGONAL):
        for exponent, coefficient in poly.items():
            if exponent[j] == 0:
                continue
            image = list(exponent)
            image[j] -= 1
            image[i] += 1
            matrix[ROW_INDEX[tuple(image)]][column] += coefficient * exponent[j]  # type: ignore[index]

    for i in range(4):
        column = 20 + i
        for exponent, coefficient in poly.items():
            multiplier = exponent[i] - exponent[4]
            matrix[ROW_INDEX[exponent]][column] += coefficient * multiplier

    for exponent, coefficient in poly.items():
        matrix[ROW_INDEX[exponent]][24] -= coefficient

    return matrix


def modular_rank_with_pivots(matrix: Sequence[Sequence[int]], modulus: int) -> Tuple[int, List[int], List[int]]:
    work = [[value % modulus for value in row] for row in matrix]
    row_ids = list(range(len(work)))
    rows = len(work)
    columns = len(work[0]) if work else 0
    pivot_row = 0
    selected_rows: List[int] = []
    selected_columns: List[int] = []

    for column in range(columns):
        pivot = next((r for r in range(pivot_row, rows) if work[r][column]), None)
        if pivot is None:
            continue
        work[pivot_row], work[pivot] = work[pivot], work[pivot_row]
        row_ids[pivot_row], row_ids[pivot] = row_ids[pivot], row_ids[pivot_row]
        inverse = pow(work[pivot_row][column], -1, modulus)
        for r in range(pivot_row + 1, rows):
            if work[r][column] == 0:
                continue
            factor = work[r][column] * inverse % modulus
            for c in range(column, columns):
                work[r][c] = (work[r][c] - factor * work[pivot_row][c]) % modulus
        selected_rows.append(row_ids[pivot_row])
        selected_columns.append(column)
        pivot_row += 1
        if pivot_row == min(rows, columns):
            break

    return pivot_row, selected_rows, selected_columns


def determinant_mod(matrix: Sequence[Sequence[int]], modulus: int) -> int:
    size = len(matrix)
    if any(len(row) != size for row in matrix):
        raise ValueError("determinant requires a square matrix")
    work = [[value % modulus for value in row] for row in matrix]
    determinant = 1

    for column in range(size):
        pivot = next((r for r in range(column, size) if work[r][column]), None)
        if pivot is None:
            return 0
        if pivot != column:
            work[column], work[pivot] = work[pivot], work[column]
            determinant = (-determinant) % modulus
        pivot_value = work[column][column]
        determinant = determinant * pivot_value % modulus
        inverse = pow(pivot_value, -1, modulus)
        for r in range(column + 1, size):
            if work[r][column] == 0:
                continue
            factor = work[r][column] * inverse % modulus
            for c in range(column + 1, size):
                work[r][c] = (work[r][c] - factor * work[column][c]) % modulus
            work[r][column] = 0

    return determinant


def polynomial_terms(poly: Mapping[Exponent, int]) -> List[Dict[str, object]]:
    return [
        {"coeff": poly[exponent], "exp": list(exponent)}
        for exponent in MONOMIALS
        if exponent in poly
    ]


def column_basis_json() -> List[Dict[str, object]]:
    result: List[Dict[str, object]] = []
    for index, (i, j) in enumerate(OFF_DIAGONAL):
        result.append({"index": index, "name": COLUMN_NAMES[index], "kind": "off_diagonal", "i": i, "j": j})
    for i in range(4):
        index = 20 + i
        result.append({"index": index, "name": COLUMN_NAMES[index], "kind": "trace_zero_diagonal", "i": i})
    result.append({"index": 24, "name": "-F", "kind": "projective_scaling"})
    return result


def build_document() -> Dict[str, object]:
    cases, specializations = build_cases()
    case_documents: List[Dict[str, object]] = []

    for component in range(1, 22):
        poly = cases[component]
        weight = WEIGHTS[component]
        if sum(weight) != 0:
            raise AssertionError(f"weight does not lie in Z^5(0): a={component}")
        if gcd(*[abs(value) for value in weight]) != 1:
            raise AssertionError(f"weight is not primitive: a={component}")
        for exponent in poly:
            if sum(e * w for e, w in zip(exponent, weight)) != 0:
                raise AssertionError(f"nonzero weight monomial in a={component}: {exponent}")

        matrix = build_matrix(poly)
        rank, rows, columns = modular_rank_with_pivots(matrix, PRIME)
        if rank != 24:
            raise AssertionError(f"unexpected modular rank for a={component}: {rank}")
        rows = sorted(rows)
        columns = sorted(columns)
        submatrix = [[matrix[r][c] for c in columns] for r in rows]
        residue = determinant_mod(submatrix, PRIME)
        expected = TARGET_RESIDUES[component]
        if residue != expected:
            raise AssertionError(
                f"residue mismatch for a={component}: reconstructed={residue}, expected={expected}"
            )

        case_documents.append(
            {
                "a": component,
                "k": COMPONENT_TO_SUPPORT[component],
                "weight": list(weight),
                "signature": list(unsigned_signature(weight)),
                "specialization": specializations[component],
                "polynomial_terms": polynomial_terms(poly),
                "minor_rows": rows,
                "minor_columns": columns,
                "det_mod_p": residue,
                "certified_rank": 24,
            }
        )

    signatures = [tuple(case["signature"]) for case in case_documents]
    if len(signatures) != len(set(signatures)):
        raise AssertionError("the 21 unsigned signatures are not pairwise distinct")

    return {
        "schema_version": 1,
        "reconstruction_note": (
            "Clean-room reconstruction from the supplied manuscript. It is functionally equivalent "
            "to the ancillary data described in Section 6 and reproduces all 21 printed residues; "
            "byte-for-byte identity with any unpublished original ancillary file is not claimed."
        ),
        "index_base": 0,
        "prime": PRIME,
        "degree": DEGREE,
        "variables": [f"x{i}" for i in range(N_VARS)],
        "row_basis": {
            "size": len(MONOMIALS),
            "description": (
                "All degree-5 exponent tuples (e0,...,e4), ordered by descending lexicographic order; "
                "the row monomial is x0^e0*...*x4^e4."
            ),
        },
        "column_basis": column_basis_json(),
        "cases": case_documents,
    }


def main() -> int:
    import sys
    from normal_forms import validate_all_normal_forms
    from section6_data import encode_json, require, validate_document, write_new_file

    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--version", action="version", version="1.1.0")
    mode = parser.add_mutually_exclusive_group()
    mode.add_argument("--output", type=Path, help="write a new JSON file; never overwrite")
    mode.add_argument("--check-only", action="store_true", help="rebuild and validate in memory, without writing")
    mode.add_argument("--compare", type=Path, help="rebuild in memory and compare bytes to this file, without writing")
    args = parser.parse_args()
    try:
        document = build_document()
        validate_document(document)
        validate_all_normal_forms(document)
        encoded = encode_json(document)
        if args.compare:
            require(encoded == args.compare.read_bytes(), "regenerated certificate is not byte-identical")
            print("PASS: all 21 certificates rebuilt; byte-for-byte comparison matches.")
        elif args.check_only:
            print("PASS: all 21 certificates rebuilt and validated in memory; nothing written.")
        else:
            destination = args.output or Path(__file__).with_name("filter2_certificates.regenerated.json")
            write_new_file(destination, encoded)
            print(f"Wrote {destination}")
            print("PASS: all 21 rebuilt normal forms and residues match the manuscript.")
        return 0
    except (OSError, ValueError, AssertionError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/section6/requirements.txt <==
# Exact versions used for the recorded release validation.
# The principal verifier and certificate generator require neither dependency.
sympy==1.14.0
mpmath==1.3.0


==> anc/section6/run_all.py <==
#!/usr/bin/env python3
"""Run the complete local Section 6 release checks; no network access or writes.

Uses temporary directories in the regression suite. Stops at the first failing
step, propagates nonzero exit status, and uses the current Python interpreter.
An empty test suite is an error. This does not publish or upload any files.
"""
from __future__ import annotations
import argparse
import platform
import subprocess
import sys
import unittest
from pathlib import Path
from paper_data import VERSION

HERE = Path(__file__).resolve().parent


def run(*arguments: str) -> None:
    print("\n+ python " + " ".join(arguments), flush=True)
    subprocess.run([sys.executable, *arguments], check=True, cwd=HERE)


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--version", action="version", version=VERSION)
    parser.parse_args()
    print(f"Section 6 release {VERSION}; Python {platform.python_version()}; {platform.system()}", flush=True)
    try:
        run("verify_release.py")
        run("filter2_stabilizer.py")
        run("independent_sympy_check.py")
        run("independent_sympy_check.py", "--method", "matrix")
        run("audit_section6.py")
        run("rebuild_certificates.py", "--compare", "filter2_certificates.json")
        suite = unittest.defaultTestLoader.discover(str(HERE / "tests"), pattern="test_*.py")
        if suite.countTestCases() == 0:
            raise ValueError("zero regression tests discovered")
        run("-m", "unittest", "discover", "-s", "tests", "-v")
        print("\nPASS: COMPLETE RELEASE CHECK (all 21 cases, both QQ methods, integer audit, rebuild and tests).")
        return 0
    except subprocess.CalledProcessError as exc:
        print(f"FAIL: verification subprocess exited with code {exc.returncode}", file=sys.stderr)
        return 1
    except (OSError, ValueError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/section6/section6_data.py <==
"""Strict certificate I/O and metadata validation (standard library only).

No polynomial templates, matrix construction, or rank algorithms live here.
All verifiers share this schema layer; their algebraic independence is documented
in docs/VERIFICATION.md. Decimal numbers, bools, coercions, duplicate JSON keys,
and unknown fields are rejected. Checks remain enabled under ``python -O``.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import re
from math import gcd, isqrt
from pathlib import Path
from typing import Any, Iterator, Sequence

from paper_data import COMPONENT_TO_SUPPORT, DEGREE, N_VARS, PAPER_RESIDUES, PRIME, SPECS, WEIGHTS

Exponent = tuple[int, ...]
Polynomial = dict[Exponent, int]
CASE_FIELDS = {
    "a", "k", "weight", "signature", "specialization", "polynomial_terms",
    "minor_rows", "minor_columns", "det_mod_p", "certified_rank",
}
DOCUMENT_FIELDS = {
    "schema_version", "reconstruction_note", "index_base", "prime", "degree",
    "variables", "row_basis", "column_basis", "cases",
}
ROW_DESCRIPTION = (
    "All degree-5 exponent tuples (e0,...,e4), ordered by descending lexicographic order; "
    "the row monomial is x0^e0*...*x4^e4."
)
MAX_CERTIFICATE_BYTES = 4 * 1024 * 1024


class VerificationError(ValueError):
    """A malformed or inconsistent certificate, not a numerical approximation."""


def require(condition: bool, message: str) -> None:
    if not condition:
        raise VerificationError(message)


def strict_int(value: Any, label: str) -> int:
    # bool is an int subclass: isinstance(value, int) would be too permissive.
    require(type(value) is int, f"{label}: expected a JSON integer, got {value!r}")
    return value


def exact_keys(value: Any, keys: set[str], label: str) -> None:
    require(type(value) is dict, f"{label}: expected an object")
    missing = keys - set(value)
    extra = set(value) - keys
    require(not missing and not extra,
            f"{label}: invalid fields; missing={sorted(missing)}, unknown={sorted(extra)}")


def integer_vector(value: Any, length: int, label: str) -> tuple[int, ...]:
    require(type(value) is list and len(value) == length,
            f"{label}: expected an array of {length} integers")
    return tuple(strict_int(v, f"{label}[{i}]") for i, v in enumerate(value))


def compositions(total: int, length: int) -> Iterator[tuple[int, ...]]:
    """Descending lexicographic order, including zero exponents."""
    if length == 1:
        yield (total,)
        return
    for first in range(total, -1, -1):
        for rest in compositions(total - first, length - 1):
            yield (first,) + rest


MONOMIALS = tuple(compositions(DEGREE, N_VARS))
OFF_DIAGONAL = tuple((i, j) for i in range(5) for j in range(5) if i != j)
COLUMN_NAMES = (
    tuple(f"x{i}*d/dx{j}" for i, j in OFF_DIAGONAL)
    + tuple(f"x{i}*d/dx{i} - x4*d/dx4" for i in range(4)) + ("-F",)
)


def expected_columns() -> list[dict[str, Any]]:
    columns = [
        {"index": n, "name": COLUMN_NAMES[n], "kind": "off_diagonal", "i": i, "j": j}
        for n, (i, j) in enumerate(OFF_DIAGONAL)
    ]
    columns += [
        {"index": 20 + i, "name": COLUMN_NAMES[20 + i], "kind": "trace_zero_diagonal", "i": i}
        for i in range(4)
    ]
    return columns + [{"index": 24, "name": "-F", "kind": "projective_scaling"}]


def unsigned_signature(weight: Sequence[int]) -> tuple[int, ...]:
    return min(tuple(sorted(weight)), tuple(sorted(-w for w in weight)))


def validate_specialization(component: int, specialization: Any) -> None:
    require(component in SPECS, f"unknown component: {component}")
    exact_keys(specialization, set(SPECS[component]), f"a={component}.specialization")
    for name, length in SPECS[component].items():
        label = f"a={component}.specialization.{name}"
        if length is None:
            strict_int(specialization[name], label)
        else:
            integer_vector(specialization[name], length, label)
    # Deliberately no nonvanishing or genericity-discriminant restrictions.
    # Section 6 works on the coefficient space before removing those divisors.


def parse_polynomial(raw_terms: Any) -> Polynomial:
    require(type(raw_terms) is list and 1 <= len(raw_terms) <= 126,
            "polynomial_terms: expected 1 to 126 nonzero terms")
    polynomial: Polynomial = {}
    for n, term in enumerate(raw_terms):
        label = f"polynomial_terms[{n}]"
        exact_keys(term, {"coeff", "exp"}, label)
        coefficient = strict_int(term["coeff"], label + ".coeff")
        require(coefficient != 0, label + ": zero coefficients must be omitted")
        exponent = integer_vector(term["exp"], 5, label + ".exp")
        require(min(exponent) >= 0 and sum(exponent) == 5,
                label + ": expected a nonnegative degree-five exponent")
        require(exponent not in polynomial, label + ": duplicate exponent")
        polynomial[exponent] = coefficient
    return polynomial


def validate_indices(value: Any, limit: int, label: str) -> tuple[int, ...]:
    indices = integer_vector(value, 24, label)
    require(len(set(indices)) == 24, label + ": indices must be distinct")
    require(list(indices) == sorted(indices), label + ": indices must be increasing")
    require(all(0 <= i < limit for i in indices), label + ": index out of range")
    return indices


def validate_case_record(case: Any) -> Polynomial:
    """Validate every field, but do not evaluate a template or a determinant."""
    exact_keys(case, CASE_FIELDS, "case")
    component = strict_int(case["a"], "case.a")
    require(component in COMPONENT_TO_SUPPORT, f"unexpected component a={component}")
    require(strict_int(case["k"], f"a={component}.k") == COMPONENT_TO_SUPPORT[component],
            f"a={component}: support label k(a) does not match Table 2")
    weight = integer_vector(case["weight"], 5, f"a={component}.weight")
    require(any(weight), f"a={component}: zero weight is not a one-dimensional torus")
    require(sum(weight) == 0, f"a={component}: supporting weight must have trace zero")
    require(gcd(*weight) == 1, f"a={component}: supporting weight must be primitive")
    require(weight == WEIGHTS[component], f"a={component}: ordered supporting weight mismatch")
    signature = integer_vector(case["signature"], 5, f"a={component}.signature")
    require(signature == unsigned_signature(weight), f"a={component}: signature mismatch")
    require(strict_int(case["certified_rank"], f"a={component}.certified_rank") == 24,
            f"a={component}: certified_rank must be 24")
    validate_specialization(component, case["specialization"])
    polynomial = parse_polynomial(case["polynomial_terms"])
    require(all(sum(e * w for e, w in zip(exp, weight)) == 0 for exp in polynomial),
            f"a={component}: polynomial has a nonzero-weight monomial")
    validate_indices(case["minor_rows"], 126, f"a={component}.minor_rows")
    validate_indices(case["minor_columns"], 25, f"a={component}.minor_columns")
    residue = strict_int(case["det_mod_p"], f"a={component}.det_mod_p")
    require(0 < residue < PRIME, f"a={component}: residue must lie strictly between 0 and p")
    require(residue == PAPER_RESIDUES[component], f"a={component}: residue does not match Table 8")
    return polynomial


def validate_header(document: Any) -> int:
    exact_keys(document, DOCUMENT_FIELDS, "document")
    for name, expected in (("schema_version", 1), ("index_base", 0), ("degree", 5), ("prime", PRIME)):
        require(strict_int(document[name], name) == expected, f"header {name}: expected {expected}")
    require(type(document["reconstruction_note"]) is str and bool(document["reconstruction_note"].strip()),
            "reconstruction_note: expected a nonempty string")
    require(document["variables"] == [f"x{i}" for i in range(5)], "variable order mismatch")
    exact_keys(document["row_basis"], {"size", "description"}, "row_basis")
    require(strict_int(document["row_basis"]["size"], "row_basis.size") == 126, "row count must be 126")
    require(document["row_basis"]["description"] == ROW_DESCRIPTION, "row-basis convention mismatch")
    columns = document["column_basis"]
    require(type(columns) is list and len(columns) == 25, "column_basis: expected 25 entries")
    for n, (actual, expected) in enumerate(zip(columns, expected_columns())):
        exact_keys(actual, set(expected), f"column_basis[{n}]")
        for name in ("index", "i", "j"):
            if name in expected:
                strict_int(actual[name], f"column_basis[{n}].{name}")
        require(actual == expected, f"column_basis[{n}]: metadata or order mismatch")
    require(all(PRIME % d for d in range(2, isqrt(PRIME) + 1)), "internal error: modulus is not prime")
    return PRIME


def validate_document(document: Any) -> dict[str, Any]:
    validate_header(document)
    cases = document["cases"]
    require(type(cases) is list and len(cases) == 21, "cases: exactly 21 records are required")
    seen: set[int] = set()
    signatures: set[tuple[int, ...]] = set()
    for case in cases:
        validate_case_record(case)
        component = case["a"]
        require(component not in seen, f"duplicate component a={component}")
        seen.add(component)
        signature = unsigned_signature(case["weight"])
        require(signature not in signatures, f"a={component}: duplicate unsigned signature")
        signatures.add(signature)
    require(seen == set(range(1, 22)), "missing or unexpected component")
    return document


def unique_object(pairs: list[tuple[str, Any]]) -> dict[str, Any]:
    result: dict[str, Any] = {}
    for key, value in pairs:
        require(key not in result, f"duplicate JSON key: {key!r}")
        result[key] = value
    return result


def reject_number(text: str) -> Any:
    raise VerificationError(f"non-integer JSON number is not allowed: {text}")


def read_certificate(path: Path) -> tuple[dict[str, Any], str]:
    with path.open("rb") as stream:
        raw = stream.read(MAX_CERTIFICATE_BYTES + 1)
    require(len(raw) <= MAX_CERTIFICATE_BYTES, "certificate exceeds the 4 MiB input limit")
    try:
        document = json.loads(raw.decode("utf-8"), object_pairs_hook=unique_object,
                              parse_float=reject_number, parse_constant=reject_number)
    except (UnicodeError, json.JSONDecodeError, RecursionError) as exc:
        raise VerificationError(f"invalid UTF-8 JSON: {exc}") from exc
    return validate_document(document), hashlib.sha256(raw).hexdigest()


def load_document(path: Path) -> dict[str, Any]:
    return read_certificate(path)[0]


def parse_case_selection(texts: Sequence[str]) -> list[int]:
    if not texts:
        return list(range(1, 22))
    selected: list[int] = []
    for text in texts:
        for piece in text.split(","):
            piece = piece.strip()
            if not re.fullmatch(r"[0-9]+", piece):
                raise argparse.ArgumentTypeError("--case requires nonempty decimal indices, e.g. 1,10,21")
            try:
                value = int(piece)
            except ValueError as exc:
                raise argparse.ArgumentTypeError("--case index is too large") from exc
            if value not in range(1, 22):
                raise argparse.ArgumentTypeError(f"--case must be between 1 and 21: {value}")
            if value not in selected:
                selected.append(value)
    return selected


def selected_cases(document: dict[str, Any], selection: Sequence[int]) -> list[dict[str, Any]]:
    by_component = {case["a"]: case for case in document["cases"]}
    return [by_component[a] for a in selection]


def encode_json(document: Any) -> bytes:
    # Bytes, rather than text I/O: LF remains LF on Windows too.
    return (json.dumps(document, ensure_ascii=False, indent=2, allow_nan=False) + "\n").encode("utf-8")


def write_new_file(path: Path, data: bytes) -> None:
    """Never overwrite an input, existing report, or symlink target."""
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("xb") as stream:
        stream.write(data)


==> anc/section6/symbolic_normal_forms.py <==
"""Independent literal SymPy transcription of manuscript Table 7.

Does not import the sparse templates or any certificate generator. User-supplied
strings are never parsed as expressions. Scalar/coefficient inputs must first be
validated by section6_data.validate_specialization.
"""
from __future__ import annotations
import itertools
from typing import Any
import sympy as sp
from paper_data import SPECS, WEIGHTS
from section6_data import require

X = sp.symbols("x0:5")
x0, x1, x2, x3, x4 = X

def homogeneous(degree: int, variables: tuple[sp.Symbol, ...], coeffs: list[Any]) -> sp.Expr:
    exponents = sorted((e for e in itertools.product(range(degree+1), repeat=len(variables))
                        if sum(e)==degree), reverse=True)
    require(len(exponents) == len(coeffs), 'wrong homogeneous coefficient count')
    return sp.Add(*(c*sp.prod(v**power for v,power in zip(variables,e))
                    for c,e in zip(coeffs,exponents)))

def manuscript_form(a: int, s: dict[str, Any]) -> sp.Expr:
    """Literal equations from Table 7, with no imported polynomial_terms."""
    z = x0*x1*x2*x3*x4
    h = lambda d, vs, key: homogeneous(d, vs, s[key])
    if a == 1:
        f = x1**4*x2+x0*x3**4+x0*x2**3*x4+z+s['alpha']*x0**2*x4**3
    elif a == 2:
        f = x1**3*x2**2+x1**4*x3+x0*x2*x3**3+x0*x2**3*x4+s['alpha']*z+s['beta']*x0**2*x4**3
    elif a == 3:
        f = h(5,(x1,x2),'B5_coefficients_descending_lex')+x0*x2*x3**3+x0*(x1**2+x2**2)*x3*x4+x0**2*x4**3
    elif a == 4:
        f = x1**2*x2**3+x1**3*x3*x4+x0*x2**4+x0*x1*x3**3+s['alpha']*z+s['beta']*x0**2*x4**3
    elif a == 5:
        f = x1**2*x2**3+x1**3*x3**2+x1**3*x2*x4+x0*x2**3*x3+s['alpha']*x0*x1*x3**3+s['beta']*z+s['gamma']*x0**2*x4**3
    elif a == 6:
        f = x1**2*x2**3+x1**3*x2*x3+x1**4*x4+x0*x2**2*x3**2+s['alpha']*x0*x2**3*x4+s['beta']*x0*x1*x3**3+s['gamma']*z+s['delta']*x0*x1**2*x4**2+s['epsilon']*x0**2*x4**3
    elif a == 7:
        f = x2**5+x1**2*x2**2*x3+x1**4*x4+x0*x1*x3**3+s['alpha']*z+s['beta']*x0**2*x3*x4**2
    elif a == 8:
        f = x1**2*x2**2*x3+x1**3*x4**2+x0*x2**4+x0*x1*x3**3+s['alpha']*z+s['beta']*x0**2*x3*x4**2
    elif a == 9:
        f = x1*x2**4+x1**2*x2**2*x3+s['alpha']*x1**3*x3**2+x1**4*x4+x0*x2*x3**3+s['beta']*x0*x2**3*x4+s['gamma']*z+s['delta']*x0**2*x3*x4**2
    elif a == 10:
        f = x1**3*h(2,(x2,x3),'q_coefficients_descending_lex')+x1**4*x4+x0*x2*x3*(x2-x3)*(x2-s['lambda']*x3)+x0*x1*x4*h(2,(x2,x3),'r_coefficients_descending_lex')+s['beta']*x0*x1**2*x4**2+x0**2*x4**3
    elif a == 11:
        f = x1*x2**4+s['alpha']*x1**2*x2**2*x3+s['beta']*x1**3*x3**2+x1**3*x2*x4+s['gamma']*x0*x2**2*x3**2+x0*x2**3*x4+s['delta']*x0*x1*x3**3+s['epsilon']*z+s['zeta']*x0*x1**2*x4**2+x0**2*x3*x4**2
    elif a == 12:
        f = x1*x2**4+s['alpha']*x1**2*x2*x3**2+s['beta']*x1**2*x2**2*x4+x1**3*x4**2+x0*x2**3*x3+s['gamma']*x0*x1*x3**3+s['delta']*z+s['epsilon']*x0**2*x3**2*x4+x0**2*x2*x4**2
    elif a == 13:
        f = x2**5+s['alpha']*x1*x2**3*x3+s['beta']*x1**2*x2*x3**2+x1**3*x4**2+x0*x2**3*x4+s['gamma']*z+x0**2*x3**3+s['delta']*x0**2*x2*x4**2
    elif a == 14:
        f = x2**5+s['alpha']*x1*x2**3*x3+s['beta']*x1**2*x2*x3**2+x1**4*x4+x0*x3**4+s['gamma']*x0*x2**3*x4+s['delta']*z+x0**2*x2*x4**2
    elif a == 15:
        f = x1*x2**4+x1**2*x2**2*x3+x1**3*(s['gamma']*x3**2+s['beta']*x3*x4+x4**2)+x0*x2**3*x4+x0*x1*x2*h(2,(x3,x4),'R_coefficients_descending_lex')+x0**2*h(3,(x3,x4),'B_coefficients_descending_lex')
    elif a == 16:
        f = x2**5+s['alpha']*x1*x2**3*x3+s['beta']*x1**2*x2*x3**2+s['gamma']*x1**2*x2**2*x4+x1**3*x3*x4+s['delta']*x0*x2**2*x3**2+s['epsilon']*x0*x2**3*x4+x0*x1*x3**3+s['zeta']*z+s['xi']*x0*x1**2*x4**2+x0**2*x3**2*x4+s['theta']*x0**2*x2*x4**2
    elif a == 17:
        f = x0*x3*(x2-x3)*(x2-s['lambda']*x3)*(x2-s['mu']*x3)+x1**2*h(3,(x2,x3),'c_coefficients_descending_lex')+x1**3*x2*x4+x0*x1*x4*h(2,(x2,x3),'q_coefficients_descending_lex')+x0*x1**2*x4**2+x0**2*x4**2*h(1,(x2,x3),'m_coefficients_descending_lex')
    elif a == 18:
        f = x0*h(4,(x1,x2,x3,x4),'B4_coefficients_descending_lex')
    elif a == 19:
        U = [x1**2, x1*x2, x2**2]
        V = [x3**2, x3*x4, x4**2]
        q = sp.Add(*(c*u*v for c,(u,v) in zip(s['Q22_coefficients_product_descending_lex'],itertools.product(U,V))))
        f = x3*h(4,(x1,x2),'A4_coefficients_descending_lex')+x4*h(4,(x1,x2),'C4_coefficients_descending_lex')+x0*q+x0**2*x3*x4*(x3-x4)
    elif a == 20:
        f = x0**2*h(3,(x2,x3,x4),'C0_coefficients_descending_lex')+x0*x1*h(3,(x2,x3,x4),'C1_coefficients_descending_lex')+x1**2*h(3,(x2,x3,x4),'C2_coefficients_descending_lex')
    elif a == 21:
        f = h(5,(x1,x2,x3),'B5_coefficients_descending_lex')+x0*x4*h(3,(x1,x2,x3),'C3_coefficients_descending_lex')+x0**2*x3*x4**2
    else:
        raise ValueError(f'unknown case {a}')
    return sp.expand(f)


def universal_weight_zero(component: int) -> int:
    """Check the full symbolic family, including terms zero at the test point."""
    parameters = {
        name: sp.Symbol(f"a{component}_{name}") if count is None else
        list(sp.symbols(f"a{component}_{name}_0:{count}"))
        for name, count in SPECS[component].items()
    }
    form = manuscript_form(component, parameters)
    terms = sp.Poly(form, *X).as_dict()
    weight = WEIGHTS[component]
    require(all(sum(e * w for e, w in zip(exp, weight)) == 0 for exp in terms),
            f"a={component}: universal normal form has a nonzero-weight monomial")
    return len(terms)


==> anc/section6/tests/test_algebra.py <==
"""Exact algebra, independent templates, and deterministic reconstruction."""
from __future__ import annotations
import hashlib
import itertools
import random
import sys
import unittest
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
import sympy as sp
from sympy.polys.matrices import DomainMatrix
from audit_section6 import bareiss_det, matrix_from_form
from filter2_stabilizer import build_matrix, determinant_mod, matrix_vector_product, rank_mod, verify_case
from independent_sympy_check import coefficient_matrix, symbolic_columns
from normal_forms import normal_form
from paper_data import CERTIFICATE_SHA256, PRIME, SPECS, WEIGHTS
from rebuild_certificates import build_document, modular_rank_with_pivots
from section6_data import MONOMIALS, encode_json, load_document, unsigned_signature
from symbolic_normal_forms import X, manuscript_form, universal_weight_zero

DOCUMENT = load_document(ROOT / "filter2_certificates.json")


class ExactAlgebraTests(unittest.TestCase):
    def test_certificate_hash_unchanged(self):
        self.assertEqual(hashlib.sha256((ROOT / "filter2_certificates.json").read_bytes()).hexdigest(),
                         CERTIFICATE_SHA256)

    def test_regeneration_is_byte_identical(self):
        self.assertEqual(encode_json(build_document()), (ROOT / "filter2_certificates.json").read_bytes())

    def test_all21_modular_certificates(self):
        for case in DOCUMENT["cases"]:
            with self.subTest(a=case["a"]):
                self.assertEqual(verify_case(case)["rank_QQ_certified"], 24)

    def test_row_basis_independently_enumerated(self):
        exponents = sorted((e for e in itertools.product(range(6), repeat=5) if sum(e) == 5), reverse=True)
        self.assertEqual(list(MONOMIALS), exponents)
        self.assertEqual(len(exponents), 126)

    def test_all21_universal_weights_and_template_supports(self):
        for a, spec in SPECS.items():
            with self.subTest(a=a):
                parameters = {key: 0 if size is None else [0] * size for key, size in spec.items()}
                declared = normal_form(a, parameters, include_zero=True)
                self.assertTrue(all(sum(e * w for e, w in zip(exp, WEIGHTS[a])) == 0 for exp in declared))
                self.assertEqual(len(declared), universal_weight_zero(a))

    def test_random_and_degenerate_parameter_template_agreement(self):
        rng = random.Random(20260906)
        for a, spec in SPECS.items():
            for sample in range(5):
                def number():
                    return 0 if sample == 0 else rng.randint(-4, 5)
                parameters = {key: number() if size is None else [number() for _ in range(size)]
                              for key, size in spec.items()}
                sparse = normal_form(a, parameters)
                literal = sp.Poly(manuscript_form(a, parameters), *X, domain=sp.ZZ).as_dict()
                literal = {exp: int(coeff) for exp, coeff in literal.items() if coeff != 0}
                with self.subTest(a=a, sample=sample):
                    self.assertEqual(sparse, literal)

    def test_all21_matrix_entries_three_constructions(self):
        compared = 0
        for case in DOCUMENT["cases"]:
            a = case["a"]
            polynomial = normal_form(a, case["specialization"])
            form = manuscript_form(a, case["specialization"])
            sparse = sp.Matrix(build_matrix(polynomial))
            differentiation = coefficient_matrix(symbolic_columns(form))
            substitution = matrix_from_form(form)
            with self.subTest(a=a):
                self.assertEqual(sparse, differentiation)
                self.assertEqual(sparse, substitution)
            compared += sparse.rows * sparse.cols
        self.assertEqual(compared, 66150)

    def test_all21_integer_minors_match_sympy(self):
        for case in DOCUMENT["cases"]:
            matrix = sp.Matrix(build_matrix(normal_form(case["a"], case["specialization"])))
            minor = matrix.extract(case["minor_rows"], case["minor_columns"])
            integer_matrix = [[int(c) for c in row] for row in minor.tolist()]
            exact = bareiss_det(integer_matrix)
            with self.subTest(a=case["a"]):
                self.assertNotEqual(exact, 0)
                self.assertEqual(exact, minor.det(method="domain-ge"))
                self.assertEqual(exact % PRIME, case["det_mod_p"])
        first = DOCUMENT["cases"][0]
        matrix = build_matrix(normal_form(1, first["specialization"]))
        self.assertEqual(bareiss_det([[matrix[r][c] for c in first["minor_columns"]]
                                     for r in first["minor_rows"]]), -5971968)

    def test_determinants_with_pivoting_and_singular_matrices(self):
        rng = random.Random(42)
        for size in range(8):
            for sample in range(6):
                matrix = [[rng.randint(-10, 10) for _ in range(size)] for _ in range(size)]
                if size >= 2 and sample == 0:
                    matrix[0][0] = 0
                if size >= 2 and sample == 1:
                    matrix[1] = matrix[0][:]
                exact = int(sp.Matrix(matrix).det())
                with self.subTest(size=size, sample=sample):
                    self.assertEqual(bareiss_det(matrix), exact)
                    self.assertEqual(determinant_mod(matrix, PRIME), exact % PRIME)

    def test_modular_ranks_against_independent_finite_field(self):
        rng = random.Random(43)
        for prime in (2, 3, 101, PRIME):
            for rows, cols in ((0, 0), (1, 1), (2, 5), (5, 2), (5, 5), (9, 7)):
                for sample in range(4):
                    matrix = [[rng.randint(-3, 3) for _ in range(cols)] for _ in range(rows)]
                    if rows >= 2 and sample == 0:
                        matrix[1] = matrix[0][:]
                    symbolic = sp.Matrix(matrix)
                    expected = DomainMatrix.from_Matrix(symbolic).convert_to(sp.GF(prime)).rank()
                    rank, selected_rows, selected_cols = modular_rank_with_pivots(matrix, prime)
                    with self.subTest(p=prime, shape=(rows, cols), sample=sample):
                        self.assertEqual(rank_mod(matrix, prime), expected)
                        self.assertEqual(rank, expected)
                        if rank:
                            chosen = [[matrix[r][c] for c in selected_cols] for r in selected_rows]
                            self.assertNotEqual(determinant_mod(chosen, prime), 0)

    def test_matrix_convention_on_one_monomial(self):
        polynomial = {(5, 0, 0, 0, 0): 1}
        matrix = build_matrix(polynomial)
        self.assertEqual(sp.Matrix(matrix), coefficient_matrix(symbolic_columns(X[0] ** 5)))
        first_row = MONOMIALS.index((5, 0, 0, 0, 0))
        self.assertEqual(matrix[first_row][20], 5)
        self.assertEqual(matrix[first_row][24], -1)

    def test_signatures_are_unsigned_not_coordinatewise_absolute_values(self):
        signatures = [unsigned_signature(WEIGHTS[a]) for a in range(1, 22)]
        self.assertEqual(len(set(signatures)), 21)
        for a in range(1, 22):
            weight = WEIGHTS[a]
            self.assertEqual(unsigned_signature(weight), unsigned_signature([-w for w in weight]))
            self.assertEqual(unsigned_signature(weight), unsigned_signature(list(reversed(weight))))

    def test_invalid_shapes_raise_errors(self):
        with self.assertRaises(ValueError):
            determinant_mod([[1, 2]], PRIME)
        with self.assertRaises(ValueError):
            bareiss_det([[1, 2]])
        with self.assertRaises(ValueError):
            rank_mod([[1], [1, 2]], PRIME)
        with self.assertRaises(ValueError):
            matrix_vector_product([[1, 2]], [1])


==> anc/section6/tests/test_cli.py <==
"""End-to-end error handling and no-clobber behavior, including old false-PASS cases."""
from __future__ import annotations
import copy
import hashlib
import json
import subprocess
import sys
import tempfile
import unittest
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from section6_data import encode_json
from verify_release import refresh, verify

SOURCE = json.loads((ROOT / "filter2_certificates.json").read_text(encoding="utf-8"))
VERIFIERS = ("filter2_stabilizer.py", "independent_sympy_check.py")


def command(script, *args, cwd=None, python_flags=()):
    return subprocess.run([sys.executable, *python_flags, str(ROOT / script), *map(str, args)],
                          cwd=cwd or ROOT, text=True, encoding="utf-8", capture_output=True, timeout=120)


def mutation_documents():
    def add(name, mutator):
        document = copy.deepcopy(SOURCE)
        mutator(document)
        return name, document
    return [
        add("parameter mismatch", lambda d: d["cases"][0]["specialization"].update(alpha=999)),
        add("extra weight-zero monomial mod p", lambda d: d["cases"][2]["polynomial_terms"].append(
            {"coeff": 1000003, "exp": [1, 1, 0, 3, 0]})),
        add("float coefficient", lambda d: d["cases"][0]["polynomial_terms"][0].update(coeff=2.5)),
        add("float exponent", lambda d: d["cases"][0]["polynomial_terms"][0]["exp"].__setitem__(0, 2.5)),
        add("float weight", lambda d: d["cases"][0]["weight"].__setitem__(0, 36.5)),
        add("wrong support", lambda d: d["cases"][0].update(k=38)),
        add("wrong declared rank", lambda d: d["cases"][0].update(certified_rank=23)),
        add("zero weight", lambda d: d["cases"][0].update(weight=[0] * 5)),
        add("wrong fifth weight", lambda d: d["cases"][0]["weight"].__setitem__(4, -23)),
        add("duplicate record appended", lambda d: d["cases"].append(copy.deepcopy(d["cases"][0]))),
        add("duplicate record with 21 total", lambda d: d["cases"].__setitem__(20, copy.deepcopy(d["cases"][0]))),
        add("wrong row metadata", lambda d: d["row_basis"].update(size=125)),
        add("boolean column metadata", lambda d: d["column_basis"][0].update(index=False)),
    ]


class CommandLineTests(unittest.TestCase):
    def assert_rejected(self, result, expected_code=1):
        self.assertEqual(result.returncode, expected_code, result.stdout + result.stderr)
        self.assertNotIn("PASS", result.stdout)
        self.assertNotIn("Traceback", result.stderr)

    def test_previous_false_passes_rejected_by_both_cli_verifiers(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "mutated.json"
            for name, document in mutation_documents():
                path.write_bytes(encode_json(document))
                for script in VERIFIERS:
                    with self.subTest(mutation=name, verifier=script):
                        self.assert_rejected(command(script, "--data", path))

    def test_auditor_rejects_wrong_parameters_and_metadata(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "mutated.json"
            for name, document in mutation_documents():
                path.write_bytes(encode_json(document))
                with self.subTest(mutation=name):
                    self.assert_rejected(command("audit_section6.py", "--data", path))

    def test_invalid_selections_are_usage_errors(self):
        for script in VERIFIERS:
            for argument in ("", ",", "1,,2", "1,", "0", "22", "abc", "1.5"):
                with self.subTest(script=script, argument=argument):
                    self.assert_rejected(command(script, "--case", argument), 2)

    def test_partial_selection_is_explicit_and_deduplicated(self):
        for script in VERIFIERS:
            with self.subTest(script=script), tempfile.TemporaryDirectory() as directory:
                report = Path(directory) / "report.json"
                result = command(script, "--case", "1", "--case", "1", "--output", report)
                self.assertEqual(result.returncode, 0, result.stderr)
                self.assertIn("SELECTED 1/21 CASES ONLY", result.stdout)
                payload = json.loads(report.read_text())
                self.assertEqual(payload["verified_case_count"], 1)
                self.assertFalse(payload["all_21_cases_verified"])

    def test_unselected_case_is_still_validated(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "data.json"
            document = copy.deepcopy(SOURCE)
            document["cases"][20]["specialization"]["B5_coefficients_descending_lex"][0] += 1
            path.write_bytes(encode_json(document))
            for script in VERIFIERS:
                with self.subTest(script=script):
                    self.assert_rejected(command(script, "--data", path, "--case", "1"))

    def test_missing_file_and_invalid_json(self):
        with tempfile.TemporaryDirectory() as directory:
            missing = Path(directory) / "missing.json"
            broken = Path(directory) / "broken.json"
            broken.write_bytes(b'{"a":')
            for script in (*VERIFIERS, "audit_section6.py"):
                for path in (missing, broken):
                    with self.subTest(script=script, path=path.name):
                        self.assert_rejected(command(script, "--data", path))

    def test_outputs_never_overwrite_the_input_or_existing_reports(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "certificate.json"
            path.write_bytes(encode_json(SOURCE))
            before = path.read_bytes()
            for script in VERIFIERS:
                with self.subTest(script=script):
                    self.assert_rejected(command(script, "--case", "1", "--data", path, "--output", path))
                    self.assertEqual(path.read_bytes(), before)
            report = Path(directory) / "report.json"
            report.write_bytes(b"existing report\n")
            self.assert_rejected(command("filter2_stabilizer.py", "--case", "1", "--output", report))
            self.assertEqual(report.read_bytes(), b"existing report\n")

    def test_default_paths_work_from_unrelated_directory(self):
        with tempfile.TemporaryDirectory() as directory:
            for script in VERIFIERS:
                with self.subTest(script=script):
                    result = command(script, "--case", "1", cwd=directory)
                    self.assertEqual(result.returncode, 0, result.stderr)

    def test_principal_verifier_works_without_site_packages_and_with_optimization(self):
        result = command("filter2_stabilizer.py", "--case", "1", python_flags=("-S", "-O"))
        self.assertEqual(result.returncode, 0, result.stderr)
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "data.json"
            document = copy.deepcopy(SOURCE)
            document["cases"][0]["specialization"]["alpha"] = 999
            path.write_bytes(encode_json(document))
            self.assert_rejected(command("filter2_stabilizer.py", "--data", path, python_flags=("-S", "-O")))

    def test_missing_sympy_is_a_dependency_error(self):
        self.assert_rejected(command("independent_sympy_check.py", python_flags=("-S",)), 2)
        self.assert_rejected(command("audit_section6.py", python_flags=("-S",)), 2)

    def test_rebuild_does_not_overwrite_and_compares_bytes(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "regenerated.json"
            result = command("rebuild_certificates.py", "--output", path)
            self.assertEqual(result.returncode, 0, result.stderr)
            self.assertEqual(path.read_bytes(), (ROOT / "filter2_certificates.json").read_bytes())
            self.assert_rejected(command("rebuild_certificates.py", "--output", path))
            result = command("rebuild_certificates.py", "--compare", path)
            self.assertEqual(result.returncode, 0, result.stderr)
            path.write_bytes(b"changed\n")
            self.assert_rejected(command("rebuild_certificates.py", "--compare", path))
            self.assertEqual(path.read_bytes(), b"changed\n")

    def test_checksum_checks_reject_corruption_and_unsafe_paths(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            (root / "data.txt").write_bytes(b"sample\n")
            count = refresh(root)
            self.assertEqual(verify(root), count)
            (root / "data.txt").write_bytes(b"changed\n")
            with self.assertRaisesRegex(ValueError, "SHA-256 mismatch"):
                verify(root)
            refresh(root)
            manifest = root / "MANIFEST.txt"
            manifest.write_bytes(("../escape\n" + manifest.read_text()).encode())
            with self.assertRaises(ValueError):
                verify(root)

    def test_no_symlink_outputs(self):
        with tempfile.TemporaryDirectory() as directory:
            root = Path(directory)
            target = root / "target.txt"
            target.write_bytes(b"unchanged")
            link = root / "link.txt"
            try:
                link.symlink_to(target)
            except (OSError, NotImplementedError):
                self.skipTest("symlink creation is unavailable in this environment")
            self.assert_rejected(command("filter2_stabilizer.py", "--case", "1", "--output", link))
            self.assertEqual(target.read_bytes(), b"unchanged")


==> anc/section6/tests/test_validation.py <==
"""Schema and former false-PASS regression cases. Standard library only."""
from __future__ import annotations
import copy
import json
import sys
import tempfile
import unittest
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(ROOT))
from normal_forms import normal_form, validate_all_normal_forms, verify_normal_form
from paper_data import PRIME
from section6_data import VerificationError, load_document, parse_case_selection, validate_document

SOURCE = json.loads((ROOT / "filter2_certificates.json").read_text(encoding="utf-8"))


def replace_at(document, path, value):
    cursor = document
    for part in path[:-1]:
        cursor = cursor[part]
    cursor[path[-1]] = value


def value_at(document, path):
    cursor = document
    for part in path:
        cursor = cursor[part]
    return cursor


class SchemaTests(unittest.TestCase):
    def setUp(self):
        self.document = copy.deepcopy(SOURCE)

    def test_original_document_and_all_normal_forms(self):
        validate_document(self.document)
        validate_all_normal_forms(self.document)

    def test_parameter_disagreement_is_rejected(self):
        self.document["cases"][0]["specialization"]["alpha"] = 999
        with self.assertRaisesRegex(VerificationError, "normal form at specialization"):
            validate_all_normal_forms(self.document)

    def test_weight_zero_extra_term_hidden_mod_p_is_rejected(self):
        self.document["cases"][2]["polynomial_terms"].append(
            {"coeff": PRIME, "exp": [1, 1, 0, 3, 0]})
        validate_document(self.document)  # Weight zero alone is intentionally insufficient.
        with self.assertRaisesRegex(VerificationError, "normal form at specialization"):
            validate_all_normal_forms(self.document)

    def test_zero_gamma_beta_case15_remains_valid(self):
        case = self.document["cases"][14]
        self.assertEqual(case["specialization"]["gamma"], 0)
        self.assertEqual(case["specialization"]["beta"], 0)
        verify_normal_form(case)
        full = normal_form(15, case["specialization"], include_zero=True)
        self.assertIn((0, 3, 0, 2, 0), full)
        self.assertIn((0, 3, 0, 1, 1), full)
        self.assertEqual(full[(0, 3, 0, 2, 0)], 0)

    def test_record_order_does_not_affect_meaning(self):
        self.document["cases"].reverse()
        validate_document(self.document)
        validate_all_normal_forms(self.document)

    def test_term_order_does_not_affect_meaning(self):
        self.document["cases"][0]["polynomial_terms"].reverse()
        validate_all_normal_forms(self.document)

    def test_duplicate_json_keys_at_each_level(self):
        strings = [
            '{"schema_version": 1,' + json.dumps(SOURCE)[1:],
            json.dumps(SOURCE).replace('"alpha": 2', '"alpha": 2, "alpha": 2', 1),
            json.dumps(SOURCE).replace('"coeff": 2', '"coeff": 2, "coeff": 2', 1),
        ]
        for raw in strings:
            with self.subTest(raw=raw[:30]), tempfile.TemporaryDirectory() as directory:
                path = Path(directory) / "data.json"
                path.write_text(raw, encoding="utf-8")
                with self.assertRaisesRegex(VerificationError, "duplicate JSON key"):
                    load_document(path)

    def test_non_json_and_invalid_encoding(self):
        for raw in (b"", b"{", b"\xff", b"[]", b"null", b"true", b"3"):
            with self.subTest(raw=raw), tempfile.TemporaryDirectory() as directory:
                path = Path(directory) / "data.json"
                path.write_bytes(raw)
                with self.assertRaises(VerificationError):
                    load_document(path)

    def test_all_noninteger_numeric_tokens_rejected(self):
        for token in ("2.0", "2.5", "2e0", "NaN", "Infinity", "-Infinity", "1e9999"):
            raw = json.dumps(SOURCE).replace('"alpha": 2', '"alpha": ' + token, 1)
            with self.subTest(token=token), tempfile.TemporaryDirectory() as directory:
                path = Path(directory) / "data.json"
                path.write_text(raw, encoding="utf-8")
                with self.assertRaisesRegex(VerificationError, "non-integer JSON number"):
                    load_document(path)

    def test_input_size_limit(self):
        with tempfile.TemporaryDirectory() as directory:
            path = Path(directory) / "data.json"
            path.write_bytes(b" " * (4 * 1024 * 1024 + 1))
            with self.assertRaisesRegex(VerificationError, "4 MiB"):
                load_document(path)

    def test_selection(self):
        self.assertEqual(parse_case_selection([]), list(range(1, 22)))
        self.assertEqual(parse_case_selection(["1,10", "21", "1"]), [1, 10, 21])


INTEGER_PATHS = {
    "schema_version": ("schema_version",), "index_base": ("index_base",),
    "degree": ("degree",), "prime": ("prime",),
    "row_size": ("row_basis", "size"),
    "column_index": ("column_basis", 0, "index"),
    "column_i": ("column_basis", 0, "i"), "column_j": ("column_basis", 0, "j"),
    "component": ("cases", 0, "a"), "support": ("cases", 0, "k"),
    "first_weight": ("cases", 0, "weight", 0), "last_weight": ("cases", 0, "weight", 4),
    "signature": ("cases", 0, "signature", 0),
    "coefficient": ("cases", 0, "polynomial_terms", 0, "coeff"),
    "exponent": ("cases", 0, "polynomial_terms", 0, "exp", 0),
    "minor_row": ("cases", 0, "minor_rows", 0),
    "minor_column": ("cases", 0, "minor_columns", 0),
    "residue": ("cases", 0, "det_mod_p"), "rank": ("cases", 0, "certified_rank"),
    "scalar_parameter": ("cases", 0, "specialization", "alpha"),
    "vector_parameter": ("cases", 2, "specialization", "B5_coefficients_descending_lex", 0),
}


def integer_test(path, kind):
    def test(self):
        original = value_at(self.document, path)
        replacement = {"float": original + 0.5, "bool": True,
                       "string": str(original), "null": None}[kind]
        replace_at(self.document, path, replacement)
        with self.assertRaises(VerificationError):
            validate_document(self.document)
    return test


for _name, _path in INTEGER_PATHS.items():
    for _kind in ("float", "bool", "string", "null"):
        setattr(SchemaTests, f"test_reject_{_name}_{_kind}", integer_test(_path, _kind))


INVALID_CHANGES = {
    "wrong_support": (("cases", 0, "k"), 38),
    "zero_weight": (("cases", 0, "weight"), [0] * 5),
    "last_weight": (("cases", 0, "weight", 4), -23),
    "nonprimitive_weight": (("cases", 0, "weight"), [72, 2, -8, -18, -48]),
    "negated_weight": (("cases", 0, "weight"), [-36, -1, 4, 9, 24]),
    "wrong_rank": (("cases", 0, "certified_rank"), 23),
    "wrong_rows": (("row_basis", "size"), 125),
    "wrong_row_order": (("row_basis", "description"), "ascending lexicographic order"),
    "wrong_column_kind": (("column_basis", 0, "kind"), "trace_zero_diagonal"),
    "wrong_column_index": (("column_basis", 0, "index"), 1),
    "zero_coefficient": (("cases", 0, "polynomial_terms", 0, "coeff"), 0),
    "negative_exponent": (("cases", 0, "polynomial_terms", 0, "exp", 0), -1),
    "wrong_degree": (("cases", 0, "polynomial_terms", 0, "exp"), [0] * 5),
    "wrong_exp_length": (("cases", 0, "polynomial_terms", 0, "exp"), [0] * 4),
    "zero_residue": (("cases", 0, "det_mod_p"), 0),
    "wrong_residue": (("cases", 0, "det_mod_p"), 1),
    "wrong_signature": (("cases", 0, "signature"), [0] * 5),
    "negative_row": (("cases", 0, "minor_rows", 0), -1),
    "large_row": (("cases", 0, "minor_rows", 23), 126),
    "large_column": (("cases", 0, "minor_columns", 23), 25),
    "short_minor": (("cases", 0, "minor_rows"), [0] * 23),
    "duplicate_minor_rows": (("cases", 0, "minor_rows"), [0] * 24),
    "empty_polynomial": (("cases", 0, "polynomial_terms"), []),
    "empty_cases": (("cases",), []),
    "wrong_modulus": (("prime",), 1_000_000),
    "wrong_variables": (("variables",), ["x1", "x0", "x2", "x3", "x4"]),
    "unknown_schema": (("schema_version",), 2),
    "wrong_param_name": (("cases", 0, "specialization"), {"alphaa": 2}),
    "missing_param": (("cases", 0, "specialization"), {}),
    "short_param_vector": (("cases", 2, "specialization", "B5_coefficients_descending_lex"), [2]),
}


def bad_change_test(path, value):
    def test(self):
        replace_at(self.document, path, value)
        with self.assertRaises(VerificationError):
            validate_document(self.document)
    return test


for _name, (_path, _value) in INVALID_CHANGES.items():
    setattr(SchemaTests, "test_reject_" + _name, bad_change_test(_path, _value))


class ContainerShapeTests(unittest.TestCase):
    def test_missing_and_unknown_fields(self):
        paths = [(), ("row_basis",), ("column_basis", 0), ("cases", 0),
                 ("cases", 0, "polynomial_terms", 0)]
        for path in paths:
            for operation in ("extra", "missing"):
                document = copy.deepcopy(SOURCE)
                obj = value_at(document, path)
                if operation == "extra":
                    obj["unrecognized"] = 1
                else:
                    obj.pop(next(iter(obj)))
                with self.subTest(path=path, operation=operation), self.assertRaises(VerificationError):
                    validate_document(document)

    def test_duplicate_and_missing_components(self):
        for append in (True, False):
            document = copy.deepcopy(SOURCE)
            if append:
                document["cases"].append(copy.deepcopy(document["cases"][0]))
            else:
                document["cases"][-1] = copy.deepcopy(document["cases"][0])
            with self.subTest(append=append), self.assertRaises(VerificationError):
                validate_document(document)

    def test_duplicate_monomial(self):
        document = copy.deepcopy(SOURCE)
        terms = document["cases"][0]["polynomial_terms"]
        terms.append(copy.deepcopy(terms[0]))
        with self.assertRaises(VerificationError):
            validate_document(document)

    def test_malformed_objects_do_not_raise_tracebacks(self):
        for path in (("cases", 0), ("cases", 0, "polynomial_terms", 0),
                     ("column_basis", 0), ("row_basis",)):
            document = copy.deepcopy(SOURCE)
            replace_at(document, path, [])
            with self.subTest(path=path), self.assertRaises(VerificationError):
                validate_document(document)


==> anc/section6/verify_release.py <==
#!/usr/bin/env python3
"""Verify archived-file SHA-256 checksums; --refresh explicitly rewrites inventory.

Checksums detect accidental changes, not authenticity against an adversary who
can replace both the files and the checksum list. Verification never executes
file contents. Paths must be safe relative POSIX paths within the release root.
"""
from __future__ import annotations
import argparse
import hashlib
import re
import sys
from pathlib import Path, PurePosixPath

IGNORE_DIRS = {".git", ".venv", "venv", "__pycache__", ".pytest_cache", ".ruff_cache"}


def require(condition: bool, message: str) -> None:
    if not condition:
        raise ValueError(message)


def safe_path(root: Path, name: str) -> Path:
    posix = PurePosixPath(name)
    require(bool(name) and "\\" not in name and ":" not in name and not posix.is_absolute(),
            f"invalid inventory path: {name!r}")
    require(posix.as_posix() == name and all(p not in (".", "..") for p in posix.parts),
            f"noncanonical inventory path: {name!r}")
    path = root.joinpath(*posix.parts)
    current = root
    for part in posix.parts:
        current = current / part
        require(not current.is_symlink(), f"symlinks are not allowed: {name}")
    require(path.is_file(), f"missing archived file: {name}")
    return path


def inventory(root: Path) -> list[str]:
    names = []
    for path in root.rglob("*"):
        relative = path.relative_to(root)
        if any(p in IGNORE_DIRS for p in relative.parts):
            continue
        if path.name == ".DS_Store" or path.name.startswith("._") or path.suffix in (".pyc", ".pyo"):
            continue
        require(not path.is_symlink(), f"symlinks are not allowed: {relative}")
        if path.is_file():
            names.append(relative.as_posix())
    return sorted(names)


def refresh(root: Path) -> int:
    names = sorted(set(inventory(root)) | {"MANIFEST.txt", "SHA256SUMS.txt"})
    (root / "MANIFEST.txt").write_bytes(("\n".join(names) + "\n").encode("utf-8"))
    sums = []
    for name in names:
        if name != "SHA256SUMS.txt":
            digest = hashlib.sha256(safe_path(root, name).read_bytes()).hexdigest()
            sums.append(f"{digest}  {name}\n")
    (root / "SHA256SUMS.txt").write_bytes("".join(sums).encode("utf-8"))
    return len(sums)


def verify(root: Path) -> int:
    names = safe_path(root, "MANIFEST.txt").read_text(encoding="utf-8").splitlines()
    require(names == sorted(set(names)), "manifest must be sorted without duplicates")
    require({"MANIFEST.txt", "SHA256SUMS.txt"} <= set(names), "incomplete inventory")
    for name in names:
        safe_path(root, name)
    sums: dict[str, str] = {}
    for line in safe_path(root, "SHA256SUMS.txt").read_text(encoding="utf-8").splitlines():
        match = re.fullmatch(r"([0-9a-f]{64})  (.+)", line)
        require(match is not None, f"malformed checksum line: {line!r}")
        digest, name = match.groups()
        require(name not in sums, f"duplicate checksum entry: {name}")
        sums[name] = digest
    require(set(sums) == set(names) - {"SHA256SUMS.txt"}, "checksum/manifest inventory mismatch")
    for name, expected in sums.items():
        actual = hashlib.sha256(safe_path(root, name).read_bytes()).hexdigest()
        require(actual == expected, f"SHA-256 mismatch: {name}")
    # Unlisted local files are not executed or trusted; .venv and local reports
    # can coexist with an archive. Only the explicitly listed release is checked.
    return len(sums)


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--root", type=Path, default=Path(__file__).resolve().parent)
    parser.add_argument("--refresh", action="store_true", help="explicitly regenerate inventory/checksums after intentional edits")
    args = parser.parse_args()
    try:
        if args.refresh:
            count = refresh(args.root)
            print(f"REFRESHED: {count} file checksums. This operation is not verification.")
        else:
            count = verify(args.root)
            print(f"PASS: SHA-256 verified for all {count} checksummed release files.")
        return 0
    except (OSError, ValueError) as exc:
        print(f"FAIL: {exc}", file=sys.stderr)
        return 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/tests/test_run_all.py <==
"""Regression tests for the repository launcher, not a new mathematical engine."""
from __future__ import annotations

import contextlib
import copy
import importlib.util
import io
import json
import subprocess
import sys
import tempfile
import unittest
from pathlib import Path
from unittest.mock import patch

ROOT = Path(__file__).resolve().parents[1]
SPEC = importlib.util.spec_from_file_location("quintic_repository_runner", ROOT / "run_all.py")
runner = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(runner)


class LauncherTests(unittest.TestCase):
    def setUp(self):
        self.stream = io.StringIO()
        stack = contextlib.ExitStack()
        self.addCleanup(stack.close)
        stack.enter_context(contextlib.redirect_stdout(self.stream))
        stack.enter_context(contextlib.redirect_stderr(self.stream))

    def fixtures(self, root):
        # Deliberately tiny fixtures: these tests exercise packaging, not mathematics.
        left, right = root / "new", root / "reference"
        report = {
            "status": "PASS", "observed_counts": {"maximal_S5_orbits": 38},
            "checks": {"example": True}, "created_utc": "old",
            "python_version": "3.10", "seconds_through_verification": 1.0,
        }
        for directory in (left, right):
            directory.mkdir()
            for name in runner.DETERMINISTIC_OUTPUTS:
                (directory / name).write_bytes((name + "\n").encode())
            (directory / "verification.json").write_text(json.dumps(report), encoding="utf-8")
        return left, right, report

    def test_identical_reference_is_accepted(self):
        with tempfile.TemporaryDirectory() as directory:
            left, right, _ = self.fixtures(Path(directory))
            runner.compare_section2(left, right)

    def test_runtime_metadata_may_change(self):
        with tempfile.TemporaryDirectory() as directory:
            left, right, report = self.fixtures(Path(directory))
            report.update(created_utc="new", python_version="3.13", seconds_through_verification=9.5)
            (left / "verification.json").write_text(json.dumps(report), encoding="utf-8")
            runner.compare_section2(left, right)

    def test_each_deterministic_file_is_checked(self):
        with tempfile.TemporaryDirectory() as directory:
            left, right, _ = self.fixtures(Path(directory))
            for name in runner.DETERMINISTIC_OUTPUTS:
                with self.subTest(name=name):
                    original = (left / name).read_bytes()
                    (left / name).write_bytes(b"changed\n")
                    with self.assertRaisesRegex(ValueError, "reference mismatch"):
                        runner.compare_section2(left, right)
                    (left / name).write_bytes(original)

    def test_missing_output_is_not_accepted(self):
        with tempfile.TemporaryDirectory() as directory:
            left, right, _ = self.fixtures(Path(directory))
            (left / "table5.csv").unlink()
            with self.assertRaises(FileNotFoundError):
                runner.compare_section2(left, right)

    def test_non_runtime_changes_are_rejected(self):
        with tempfile.TemporaryDirectory() as directory:
            left, right, report = self.fixtures(Path(directory))
            variants = []
            for key, value in (("observed_counts", {"maximal_S5_orbits": 37}),
                               ("checks", {"example": False}), ("status", "FAIL"),
                               ("unexpected", "field")):
                variant = copy.deepcopy(report)
                variant[key] = value
                variants.append(variant)
            for variant in variants:
                with self.subTest(variant=variant):
                    (left / "verification.json").write_text(json.dumps(variant), encoding="utf-8")
                    with self.assertRaisesRegex(ValueError, "beyond runtime metadata"):
                        runner.compare_section2(left, right)

    def test_malformed_report_is_rejected(self):
        with tempfile.TemporaryDirectory() as directory:
            left, right, _ = self.fixtures(Path(directory))
            for text in ("[]", "null", "not JSON"):
                with self.subTest(text=text):
                    (left / "verification.json").write_text(text, encoding="utf-8")
                    with self.assertRaises(ValueError):
                        runner.compare_section2(left, right)

    def test_subprocess_uses_current_interpreter_and_fixed_cwd(self):
        with patch.object(runner.subprocess, "run") as child:
            runner.run("path with spaces/check.py", "--option", "value with spaces")
        child.assert_called_once_with(
            [sys.executable, "path with spaces/check.py", "--option", "value with spaces"],
            cwd=runner.HERE, check=True)

    def test_subprocess_failure_propagates(self):
        with patch.object(runner.subprocess, "run", side_effect=subprocess.CalledProcessError(7, "test")):
            with self.assertRaises(subprocess.CalledProcessError):
                runner.run("check.py")

    def test_section2_uses_new_temporary_output_and_both_test_modes(self):
        paths = []
        def fake_compare(output, reference):
            self.assertTrue(output.parent.is_dir())
            self.assertEqual(reference, runner.HERE / "section2" / "verified_output")
            paths.append(output)
        with patch.object(runner, "run") as child, patch.object(runner, "compare_section2", side_effect=fake_compare):
            runner.check_section2()
            runner.check_section2()
        self.assertEqual(child.call_count, 6)
        self.assertNotEqual(paths[0], paths[1])
        self.assertTrue(all(not path.parent.exists() for path in paths))
        self.assertEqual(child.call_args_list[0].args[1:], ("--output-dir", str(paths[0])))
        self.assertEqual(child.call_args_list[2].args[0], "-O")

    def test_section2_failure_cleans_up_and_stops(self):
        seen = []
        def failure(*args):
            seen.append(Path(args[2]))
            raise subprocess.CalledProcessError(1, "enumeration")
        with patch.object(runner, "run", side_effect=failure), patch.object(runner, "compare_section2") as compare:
            with self.assertRaises(subprocess.CalledProcessError):
                runner.check_section2()
        self.assertEqual(len(seen), 1)
        self.assertFalse(seen[0].parent.exists())
        compare.assert_not_called()

    def test_all_mode_runs_both_sections(self):
        with patch.object(runner.importlib, "import_module"), patch.object(runner, "run") as child, \
             patch.object(runner, "check_section2") as two, patch.object(runner, "check_section6") as six:
            self.assertEqual(runner.main([]), 0)
        child.assert_called_once()
        two.assert_called_once()
        six.assert_called_once()
        self.assertIn("PASS: ALL CHECKS", self.stream.getvalue())

    def test_section2_only_does_not_require_sympy(self):
        with patch.object(runner.importlib, "import_module") as dependency, patch.object(runner, "run"), \
             patch.object(runner, "check_section2") as two, patch.object(runner, "check_section6") as six:
            self.assertEqual(runner.main(["--section", "2"]), 0)
        dependency.assert_not_called()
        two.assert_called_once()
        six.assert_not_called()
        self.assertIn("SELECTED CHECKS ONLY", self.stream.getvalue())
        self.assertNotIn("PASS: ALL CHECKS", self.stream.getvalue())

    def test_section6_only_does_not_run_enumeration(self):
        with patch.object(runner.importlib, "import_module"), patch.object(runner, "run"), \
             patch.object(runner, "check_section2") as two, patch.object(runner, "check_section6") as six:
            self.assertEqual(runner.main(["--section", "6"]), 0)
        two.assert_not_called()
        six.assert_called_once()

    def test_missing_sympy_fails_before_computation(self):
        with patch.object(runner.importlib, "import_module", side_effect=ImportError("test dependency failure")), \
             patch.object(runner, "run") as child, patch.object(runner, "check_section2") as two:
            self.assertEqual(runner.main([]), 2)
        child.assert_not_called()
        two.assert_not_called()
        self.assertIn("pip install", self.stream.getvalue())
        self.assertNotIn("PASS:", self.stream.getvalue())

    def test_failure_stops_later_section_and_returns_nonzero(self):
        with patch.object(runner.importlib, "import_module"), patch.object(runner, "run"), \
             patch.object(runner, "check_section2", side_effect=subprocess.CalledProcessError(7, "test")), \
             patch.object(runner, "check_section6") as six:
            self.assertEqual(runner.main([]), 1)
        six.assert_not_called()
        self.assertNotIn("PASS: ALL CHECKS", self.stream.getvalue())

    def test_file_error_and_interrupt_are_not_success(self):
        for error, expected in ((OSError("missing file"), 1), (ValueError("mismatch"), 1),
                                (KeyboardInterrupt(), 130)):
            with self.subTest(error=type(error).__name__), patch.object(runner, "run", side_effect=error):
                self.assertEqual(runner.main(["--section", "2"]), expected)

    def test_invalid_selection_is_a_usage_error(self):
        with self.assertRaises(SystemExit) as exc:
            runner.main(["--section", "invalid"])
        self.assertEqual(exc.exception.code, 2)

    def test_section6_delegates_to_unchanged_runner(self):
        with patch.object(runner, "run") as child:
            runner.check_section6()
        child.assert_called_once_with(str(runner.HERE / "section6" / "run_all.py"))


if __name__ == "__main__":
    unittest.main(verbosity=2)

